Significant core shift variability in parsec-scale jets of active galactic nuclei

The apparent position of jet base (core) in radio-loud active galactic nuclei changes with frequency because of synchrotron self-absorption. Studying this `core shift` effect enables us to reconstruct properties of the jet regions close to the central engine. We report here results from core shift measurements in AGNs observed with global VLBI at 2 and 8 GHz at epochs from 1994 to 2016. Our sample contains 40 objects observed at least 10 times during that period. The core shift is determined using a new automatic procedure introduced to minimize possible biases. The resulting multiple epoch measurements of the core position are employed for examining temporal variability of the core shift. We argue that the core shift variability is a common phenomenon, as established for 33 of 40 AGNs we study. Our analysis shows that the typical offsets between the core positions at 2 and 8 GHz are about 0.5 mas and they vary in time. Typical variability of the individual core positions is about 0.3 mas. The measurements show a strong dependence between the core position and its flux density, suggesting that changes in both are likely related to the nuclear flares injecting denser plasma into the flow. We determine that density of emitting relativistic particles significantly increases during these flares, while relative magnetic field changes less and in the opposite direction.

==> anc/table2.csv <==
J2000 name,Epoch of observation,8-2 GHz core shift magnitude in milliarcseconds,"8-2 GHz core shift magnitude in parsecs, projected on the sky"
J0006-0623,1995-10-12,0.8291283285778333,4.124259690397544
J0006-0623,1997-01-30,0.4284080328308529,2.1309921756954324
J0006-0623,1997-03-31,0.5553582687399429,2.7624695026664994
J0006-0623,1997-05-07,0.5049863131516057,2.5119087404792837
J0006-0623,1997-05-19,0.6618422572300975,3.2921433857866016
J0006-0623,1997-07-24,0.5104897094791693,2.5392837979362928
J0006-0623,1997-09-08,0.5234046233916876,2.603525311606096
J0006-0623,1997-12-17,0.5549391414457432,2.7603846748478937
J0006-0623,1998-02-09,0.5358533997157019,2.665448158309419
J0006-0623,1998-04-15,0.461471860863609,2.295458650263526
J0006-0623,1998-06-24,0.6349428310895262,3.158339950175283
J0006-0623,1998-08-10,0.5185898222787215,2.5795754724038242
J0006-0623,1998-10-01,0.5380633588581365,2.6764409625526437
J0006-0623,1998-12-21,0.509380639250113,2.5337670480172996
J0006-0623,1999-03-08,0.4520380343019811,2.248532801425313
J0006-0623,1999-04-15,0.5059784565007477,2.5168438713642467
J0006-0623,1999-05-10,0.46338390108477023,2.3049695427740744
J0006-0623,1999-06-21,0.3676871047034421,1.828953434998976
J0006-0623,1999-08-02,0.5111332676612812,2.5424849924648436
J0006-0623,1999-12-20,0.4066795796691173,2.022910253487627
J0006-0623,2000-01-31,0.3540459436809886,1.7610994145825862
J0006-0623,2000-10-23,0.5515389232351602,2.7434712702262996
J0006-0623,2000-12-04,0.286716144152121,1.4261867495723848
J0006-0623,2001-01-29,0.5485250123140544,2.7284794397774634
J0006-0623,2001-04-09,0.4625021362585323,2.3005834580102102
J0006-0623,2001-05-09,0.5062703448119971,2.51829578556702
J0006-0623,2001-07-05,0.38942767537928447,1.9370956322851447
J0006-0623,2001-10-29,0.45854028662207796,2.2808763798754277
J0006-0623,2002-01-16,0.41673768908986397,2.0729414173205476
J0006-0623,2002-03-06,0.48194220377554775,2.3972824659630025
J0006-0623,2002-05-08,0.3625055016291172,1.8031790452519343
J0006-0623,2002-07-24,0.3373976333574102,1.6782871974454194
J0006-0623,2002-09-25,0.47556917260569864,2.365581660848142
J0006-0623,2002-12-11,0.17459359835567467,0.8684654896967166
J0006-0623,2003-05-07,0.38065972563233014,1.893481995574865
J0006-0623,2003-06-18,0.7417163422997155,3.6894539805470674
J0006-0623,2003-07-09,0.3745708534644706,1.8631946574435527
J0006-0623,2003-07-09,0.5104892444824431,2.539281484944217
J0006-0623,2003-09-17,0.3948847350864463,1.9642402015907723
J0006-0623,2004-07-14,0.41373710094830407,2.058015857195317
J0006-0623,2005-05-12,0.4739389038889229,2.3574723594030367
J0006-0623,2005-06-01,0.5139126064100623,2.556310011309899
J0006-0623,2005-06-30,0.5337428421581328,2.6549497985755566
J0006-0623,2006-07-11,0.6816112060187622,3.3904783187522525
J0006-0623,2006-09-13,0.9906784991364085,4.927844411178237
J0006-0623,2007-06-26,0.4408027404837842,2.192646073391738
J0006-0623,2007-08-01,0.3517711681639716,1.749784199981695
J0006-0623,2007-12-05,0.6294394732352673,3.130965084092629
J0006-0623,2008-01-23,0.7853392829443586,3.9064437147971343
J0006-0623,2008-04-02,0.573531647461707,2.852867732611268
J0006-0623,2008-05-14,0.4513049701136461,2.244886385088762
J0017+8135,1995-04-19,0.3140101885609199,2.3820423928892844
J0017+8135,1995-07-15,0.9217373414216096,6.992185293215017
J0017+8135,1996-01-02,0.5759686366757718,4.369226730584767
J0017+8135,1996-03-13,0.49338976284033187,3.7427936230013445
J0017+8135,1996-05-15,0.5249606738481456,3.9822866431081025
J0017+8135,1996-08-10,0.6242056897606711,4.735147039995331
J0017+8135,1997-01-11,0.4170757575735662,3.163885032328832
J0017+8135,1997-01-30,0.4152750259298865,3.150224905142768
J0017+8135,1997-03-31,0.41113538415832346,3.1188220954555104
J0017+8135,1997-05-19,0.43295923471936737,3.28437512241534
J0017+8135,1997-07-24,0.37586119678526586,2.8512364795797316
J0017+8135,1997-09-08,0.5238760415428583,3.9740587567973678
J0017+8135,1997-12-17,0.383597630019756,2.9099241037576897
J0017+8135,1998-02-09,0.4934284321431072,3.7430869635420976
J0017+8135,1998-04-15,0.5135832301751964,3.8959787647686164
J0017+8135,1998-06-24,0.4711634028522794,3.5741872093884703
J0017+8135,1998-08-10,0.3922292338488871,2.9754023811787005
J0017+8135,1998-10-01,0.4563176151132441,3.4615689025994936
J0017+8135,1998-12-21,0.4796159261039803,3.6383070037324288
J0017+8135,1999-03-08,0.5285178936433765,4.00927127182954
J0017+8135,1999-04-15,0.43924703769835477,3.332073616921921
J0017+8135,1999-05-10,0.4749106562102915,3.602613409177047
J0017+8135,1999-08-02,0.5283514418966512,4.008008589497838
J0017+8135,1999-12-20,0.4897007398810556,3.7148091518043755
J0017+8135,2000-01-31,0.41508178233628434,3.148758983179458
J0017+8135,2000-03-13,0.4379760852685838,3.3224323292269746
J0017+8135,2000-05-22,0.3969354483605412,3.0111031414889533
J0017+8135,2000-07-06,0.44841680755500357,3.401634355163184
J0017+8135,2000-10-23,0.3593965434460608,2.726337658882378
J0017+8135,2000-12-04,0.4681159812880236,3.5510698468967306
J0017+8135,2001-01-29,0.39414273124780946,2.98991793541535
J0017+8135,2001-03-12,0.41989910469578506,3.18530259386016
J0017+8135,2001-04-09,0.4346215555167135,3.296985282066551
J0017+8135,2001-05-09,0.4405797406655173,3.3421833365442657
J0017+8135,2001-07-05,0.43116893243814736,3.2707941110809733
J0017+8135,2001-10-29,0.4479517325757714,3.3981063539811833
J0017+8135,2002-01-16,0.45322395862566667,3.438100807706717
J0017+8135,2002-01-16,0.4495090495438016,3.409919967590393
J0017+8135,2002-03-06,0.46112367049691283,3.498027043397214
J0017+8135,2002-05-08,0.48790099358845207,3.7011564993695156
J0017+8135,2002-05-14,0.5684632039748287,4.312291447839458
J0017+8135,2002-07-24,0.4186945747532811,3.176165178925637
J0017+8135,2002-09-25,0.46198437989935726,3.504556278305091
J0017+8135,2003-03-12,0.6528831411430237,4.952690633806244
J0017+8135,2003-05-07,0.43080076458611566,3.2680012353616927
J0017+8135,2003-07-09,0.2826072731632762,2.143823766671076
J0017+8135,2003-07-09,0.39308729631426165,2.981911536749851
J0017+8135,2003-09-17,0.16725659859260247,1.2687878382670723
J0017+8135,2004-04-30,0.49125316445605716,3.7265856523261074
J0017+8135,2004-05-08,0.6553838923831417,4.971661022937028
J0017+8135,2004-05-27,0.5511185310702063,4.1807169077299315
J0017+8135,2005-05-12,0.40581775638032913,3.078483229844687
J0017+8135,2005-06-01,0.28848896531306456,2.1884415547337137
J0017+8135,2005-06-30,0.40630437804118835,3.082174681484448
J0017+8135,2005-07-08,0.35770802263206514,2.713528749150351
J0017+8135,2005-07-09,0.33050661131141,2.5071822124052594
J0017+8135,2005-07-20,0.48446929581447146,3.675124065152434
J0017+8135,2006-02-14,0.45634356837350937,3.4617657808169455
J0017+8135,2006-02-16,0.43729878907575537,3.3172944442072128
J0017+8135,2006-02-23,0.695965456604458,5.279507742140473
J0017+8135,2006-07-11,0.1587621906399521,1.2043503117701142
J0017+8135,2006-09-13,0.39607988006915057,3.0046129064126834
J0017+8135,2006-12-18,0.34960355570699253,2.652049266985247
J0017+8135,2007-01-11,0.36949668348906195,2.80295607010912
J0017+8135,2007-01-24,0.6030284386335468,4.574499036244695
J0017+8135,2007-03-27,0.5019984705580856,3.808098213357667
J0017+8135,2007-06-26,0.3320229437194364,2.51868492221918
J0017+8135,2008-07-09,0.34299393384671123,2.6019094943099943
J0017+8135,2010-10-13,0.30430869477103245,2.3084480627569657
J0017+8135,2012-10-03,0.40134309808607843,3.0445390263159826
J0017+8135,2016-03-22,0.8495560718054664,6.444627123251792
J0102+5824,1994-08-12,0.5070527200510884,3.5542045623077265
J0102+5824,1995-07-24,0.4240175950427222,2.972166820538405
J0102+5824,1995-10-02,0.7073990105221011,4.958539203411234
J0102+5824,1995-10-12,0.6793987778918178,4.762270550025047
J0102+5824,1996-01-02,0.6475224542729776,4.538832295272633
J0102+5824,1996-03-13,0.5624761280385517,3.9426969650461188
J0102+5824,1996-05-15,0.350150941853391,2.4543958168812874
J0102+5824,1996-06-07,0.4032269916157218,2.8264343263986826
J0102+5824,1996-08-10,0.2656209518645544,1.8618797644284404
J0102+5824,1997-01-30,0.4148419427480401,2.9078497506198713
J0102+5824,1997-03-31,0.43464837316145993,3.046683648072023
J0102+5824,1997-05-07,0.3738559108081392,2.620556662640758
J0102+5824,1997-05-19,0.4826627856445862,3.38324242619446
J0102+5824,1997-07-02,0.5173103521876048,3.6261058094490646
J0102+5824,1997-07-24,0.5970971158163014,4.185374043474729
J0102+5824,1997-08-27,0.3677018474961974,2.577419531066293
J0102+5824,1997-09-08,0.4233964244602275,2.967812702650917
J0102+5824,1997-12-17,0.2829912398552016,1.983637432583217
J0102+5824,1998-02-09,0.523813414141455,3.6716892597518562
J0102+5824,1998-04-15,0.4091851412483032,2.868198193881534
J0102+5824,1998-06-24,0.44078508000161837,3.0896991188235425
J0102+5824,1998-08-10,0.4385625055766673,3.0741199022078947
J0102+5824,1998-10-01,0.4788122110052529,3.356251682610152
J0102+5824,1998-12-21,0.5684107401038261,3.9842958450911747
J0102+5824,1999-03-08,0.6086482947631574,4.266342454232514
J0102+5824,1999-04-15,0.6676139694676555,4.679664504912302
J0102+5824,1999-05-10,0.6309205851999375,4.422460887588853
J0102+5824,1999-06-21,0.7815436949007571,5.478259076845567
J0102+5824,1999-08-02,0.6738832869471576,4.723609514784169
J0102+5824,1999-12-20,0.7240264868555151,5.07509010612196
J0102+5824,2000-01-31,0.5476489227871468,3.8387651282432187
J0102+5824,2000-03-13,0.6166226455128272,4.322238957091354
J0102+5824,2000-05-22,0.39922655919289673,2.7983931492071354
J0102+5824,2000-07-06,0.2508894392620888,1.7586186887436444
J0102+5824,2000-10-23,0.17804248967953415,1.2479953347649304
J0102+5824,2000-12-04,0.32398770756640183,2.27100367048244
J0102+5824,2001-01-29,0.16275845165878713,1.1408613119786006
J0102+5824,2001-03-12,0.200479021297171,1.4052650226777212
J0102+5824,2001-04-09,0.15822931442915003,1.109114159131709
J0102+5824,2001-05-09,0.21093871110012358,1.478582600412502
J0102+5824,2001-07-05,0.33414512675518204,2.342202471306144
J0102+5824,2001-10-29,0.2801911931607993,1.9640104030015268
J0102+5824,2002-01-16,0.2807166611540426,1.9676936900939295
J0102+5824,2002-01-16,0.26148729765644285,1.8329047642667364
J0102+5824,2002-03-06,0.1135768030594805,0.7961207496641753
J0102+5824,2002-05-08,0.17957331667615026,1.2587257225142134
J0102+5824,2002-07-24,0.13467232866857673,0.9439906069771878
J0102+5824,2002-09-25,0.19084969607627844,1.3377679158116091
J0102+5824,2002-12-11,0.46500504477424653,3.25946984657969
J0102+5824,2003-03-12,0.1936300346269088,1.3572568004396512
J0102+5824,2003-05-07,0.26625022832080447,1.8662907007340999
J0102+5824,2003-06-18,0.34618734894879666,2.426612867638415
J0102+5824,2003-07-09,0.26899881741367915,1.8855570363782912
J0102+5824,2003-07-09,0.35122706967456796,2.461938974151537
J0102+5824,2003-09-17,0.5117295832388312,3.5869872056539447
J0102+5824,2004-07-14,0.6699766383120935,4.696225718478571
J0102+5824,2005-06-30,0.3346148834536502,2.345495248042855
J0102+5824,2006-02-14,0.5461345002046963,3.8281497278342336
J0102+5824,2006-07-11,0.31630320111153487,2.21713884179516
J0102+5824,2006-09-13,0.4171930106265339,2.9243296467916067
J0102+5824,2007-03-27,0.6662034400385577,4.669777347356646
J0102+5824,2007-06-26,0.47780057436212253,3.349160578608088
J0102+5824,2007-08-01,0.4693344230739164,3.2898167819103836
J0102+5824,2008-01-23,0.6984826204000869,4.896039441162083
J0102+5824,2008-04-02,0.6996360480193171,4.904124434190316
J0102+5824,2008-05-14,0.6908063217344955,4.8422321452735355
J0102+5824,2008-07-09,0.6299035351080028,4.415331837819658
J0102+5824,2008-12-17,0.328351667271111,2.301593005434911
J0102+5824,2009-04-21,0.24027610307151823,1.6842241210426154
J0102+5824,2010-10-13,0.3674376920475234,2.5755679238000093
J0102+5824,2012-08-22,0.013786744433718787,0.09663868869642757
J0102+5824,2012-10-03,0.23868973161635032,1.6731043923822417
J0102+5824,2014-01-04,0.2362793845542865,1.6562089766079822
J0102+5824,2014-01-04,0.1907300458864538,1.336929223435572
J0102+5824,2014-05-31,0.0003875655943572361,0.0027166551902516266
J0102+5824,2014-05-31,0.680896188449098,4.772766704022203
J0102+5824,2014-12-20,0.7510567834910147,5.264559957723869
J0102+5824,2016-03-22,0.4159435274324129,2.915571348702555
J0136+4751,1996-04-23,0.35254759927384033,2.7552563711268117
J0136+4751,1997-01-10,0.5764680472149988,4.505256206854599
J0136+4751,1997-01-30,0.4985938528747038,3.8966479776554444
J0136+4751,1997-03-31,0.3415630632454652,2.6694092034297654
J0136+4751,1997-05-19,0.44155142983748963,3.4508457659214296
J0136+4751,1997-07-24,0.5528947602015049,4.3210244907229
J0136+4751,1997-09-08,0.3638834782528576,2.843849380534882
J0136+4751,1997-12-17,0.5394767300394188,4.216158897627929
J0136+4751,1998-02-09,0.33536031323697135,2.6209330075498016
J0136+4751,1998-04-15,0.5242918761627007,4.0974850916663135
J0136+4751,1998-06-24,0.4231554562870427,3.3070761772691486
J0136+4751,1998-08-10,0.3746404272982585,2.9279178934173253
J0136+4751,1998-10-01,0.4387244276467852,3.4287519669190494
J0136+4751,1998-12-21,0.43338958611825673,3.3870587143179653
J0136+4751,1999-03-08,0.47124101444318034,3.682878028541939
J0136+4751,1999-04-15,0.4250374213761907,3.3217842516193743
J0136+4751,1999-05-10,0.3805237603108201,2.9738977576958217
J0136+4751,1999-06-21,0.5406782847423378,4.2255493778277495
J0136+4751,1999-08-02,0.33872370529328755,2.6472188407560133
J0136+4751,1999-12-20,0.3129793297730621,2.446019471312326
J0136+4751,2000-01-31,0.34319028302524796,2.6821263731813243
J0136+4751,2000-03-13,0.27559082478060115,2.153818030146454
J0136+4751,2000-05-22,0.27826243456380684,2.174697394781198
J0136+4751,2000-07-06,0.32348217792003076,2.528102115844633
J0136+4751,2000-10-23,0.20253249294193604,1.5828470898337275
J0136+4751,2000-12-04,0.3244672580747231,2.535800787961185
J0136+4751,2001-01-29,0.3078736933021038,2.4061175192234723
J0136+4751,2001-03-12,0.21475774206322606,1.6783907713094397
J0136+4751,2001-04-09,0.17800049676345642,1.3911227981169862
J0136+4751,2001-05-09,0.29376745227584844,2.2958733690993607
J0136+4751,2001-07-05,0.2525796475633918,1.97397935654483
J0136+4751,2001-10-29,0.21327064385414501,1.6667686901394039
J0136+4751,2002-01-16,0.3617837946225847,2.827439775955029
J0136+4751,2002-01-16,0.2663453217227004,2.0815618830133493
J0136+4751,2002-03-06,0.22931105679089853,1.7921289252694306
J0136+4751,2002-05-08,0.20336110923419393,1.5893229538678766
J0136+4751,2002-07-24,0.29750530056963154,2.3250856807048406
J0136+4751,2002-09-25,0.31626841205649214,2.4717245532225336
J0136+4751,2002-12-11,0.2711089692912461,2.1187910978486584
J0136+4751,2003-03-12,0.20693139846557834,1.6172257453541872
J0136+4751,2003-05-07,0.21672719390101347,1.6937825786423164
J0136+4751,2003-06-18,0.26210666995334064,2.0484356546215765
J0136+4751,2003-07-09,0.2085696130813779,1.630028842770683
J0136+4751,2003-07-09,0.24345446954956113,1.9026635826973841
J0136+4751,2003-09-17,0.2149904658470997,1.6802095716347043
J0136+4751,2004-02-15,0.4392311408625977,3.432712069949327
J0136+4751,2005-05-12,0.9493088435567172,7.419109489794085
J0136+4751,2005-07-08,0.7210606840248246,5.635287398696157
J0136+4751,2005-07-20,1.0420271239089154,8.143728330445688
J0136+4751,2006-02-16,0.7187106374579362,5.616921138964987
J0136+4751,2006-02-23,0.614023006474456,4.7987585338599645
J0136+4751,2006-09-13,0.3626844260796445,2.8344784582924283
J0136+4751,2007-01-24,0.9117421436551054,7.125515406443862
J0136+4751,2007-03-27,1.139195824384254,8.903128427369436
J0136+4751,2007-06-26,-0.002886521676573311,-0.02255896014085947
J0136+4751,2007-12-05,0.5472075155160507,4.2765771106073345
J0136+4751,2008-01-23,0.5353433990160665,4.18385577980916
J0136+4751,2008-03-07,0.32288515171304855,2.523436191969657
J0136+4751,2008-05-14,0.4747137593105506,3.7100184840175348
J0136+4751,2009-05-13,0.49488611733988436,3.867671005536484
J0136+4751,2010-06-23,0.32282838129121255,2.5229925155220583
J0136+4751,2011-06-28,0.4132645063219904,3.229775685182862
J0136+4751,2011-08-02,0.6659551749150454,5.204622701583946
J0136+4751,2012-06-27,0.6641721060241961,5.190687528200863
J0136+4751,2013-01-09,0.23823451860991643,1.8618682316212474
J0136+4751,2013-07-24,0.1568164080771504,1.2255633234824044
J0136+4751,2013-09-11,0.07373618417235867,0.5762685425795954
J0136+4751,2014-01-04,0.2431650920906066,1.9004020183324948
J0136+4751,2014-01-04,0.3299048039726933,2.578296703433409
J0204+1514,1996-04-23,0.908068230042259,4.983369810392951
J0204+1514,1997-01-10,0.528986477303312,2.9030145025300165
J0204+1514,1997-01-10,0.3302453157973032,1.8123467844386307
J0204+1514,1997-01-30,0.45593515169680243,2.502117567043435
J0204+1514,1997-03-31,0.43808930961872133,2.404181720693199
J0204+1514,1997-05-19,0.4403302657271449,2.4164798197210815
J0204+1514,1997-07-24,0.4890484669343826,2.68383947958001
J0204+1514,1997-09-08,0.9647451432036053,5.294405929321339
J0204+1514,1997-12-17,0.6443657307128456,3.536202041928889
J0204+1514,1998-02-09,0.41098819113137075,2.25545402465712
J0204+1514,1998-04-15,0.5349319016698759,2.93564228017722
J0204+1514,1998-06-24,0.7141285748531695,3.9190521845441193
J0204+1514,1998-08-10,0.7123704349089637,3.909403722864105
J0204+1514,1998-12-21,0.5322250980709358,2.920787665852707
J0204+1514,1999-03-08,0.5596147671794314,3.071098893177087
J0204+1514,1999-04-15,0.5475508240522173,3.004893416555954
J0204+1514,1999-05-10,0.6371702405905998,3.496714052965205
J0204+1514,1999-06-21,0.615373201780663,3.3770945116490783
J0204+1514,1999-12-20,0.452122770389178,2.481195674518643
J0204+1514,2000-01-31,0.6131597241985545,3.364947211486239
J0204+1514,2000-03-13,0.5986758042955266,3.285461191831593
J0204+1514,2000-05-22,0.5274691573991497,2.894687632419431
J0204+1514,2000-07-06,0.5751706985509986,3.156467983521768
J0204+1514,2000-10-23,0.6038644586290841,3.313935906073288
J0204+1514,2000-12-04,0.602799101304675,3.308089352530175
J0204+1514,2001-01-29,0.44513806488359026,2.4428644463141156
J0204+1514,2001-03-12,0.7052041009779848,3.8700757395900145
J0204+1514,2001-04-09,0.4512977615500974,2.4766681247090983
J0204+1514,2001-05-09,0.373806499695407,2.051405350261029
J0204+1514,2001-07-05,0.29695449343758495,1.6296507340516966
J0204+1514,2001-10-29,0.3760511153986781,2.0637235327076215
J0204+1514,2002-01-16,0.32600899646447784,1.789098370749052
J0204+1514,2002-01-16,0.3813728822811544,2.0929287526929605
J0204+1514,2002-03-06,0.5162242864888299,2.832977126135508
J0204+1514,2002-05-08,0.5518548795785065,3.0285135583716927
J0204+1514,2002-09-25,0.8340885665632167,4.577378267722932
J0204+1514,2002-12-11,0.49557210351385894,2.719640416677682
J0204+1514,2003-03-12,0.707062606590379,3.8802749960498737
J0204+1514,2003-06-18,0.43495167276574576,2.3869627450129602
J0204+1514,2003-07-09,1.1241253908762712,6.169065661209495
J0204+1514,2003-07-09,0.5071168838408429,2.782996789960814
J0204+1514,2005-06-30,0.6991298385738712,3.836740914206182
J0204+1514,2007-03-27,0.9674838576099514,5.3094356663392706
J0204+1514,2007-12-05,0.481410882304908,2.6419253288503084
J0204+1514,2008-05-14,0.3517006541390584,1.9300911144644628
J0237+2848,1996-04-23,0.9037354929056353,7.6427371735876894
J0237+2848,1996-05-15,0.7171613890649237,6.064911747624135
J0237+2848,1997-01-30,0.5676724265696389,4.800709047085666
J0237+2848,1997-03-31,0.5215999511617068,4.4110819678754725
J0237+2848,1997-05-19,0.7826553065667825,6.618782655500062
J0237+2848,1997-07-24,0.5416395656198602,4.580553574961824
J0237+2848,1997-09-08,0.8541788572728075,7.223645144645433
J0237+2848,1997-12-17,0.6999429923842471,5.919298698879212
J0237+2848,1998-02-09,0.49797154112848097,4.2112605277181325
J0237+2848,1998-04-15,0.653848053699454,5.529481651561698
J0237+2848,1998-06-24,0.42009088976000897,3.55263712077046
J0237+2848,1998-08-10,0.4036325872626063,3.413452059103103
J0237+2848,1998-10-01,0.7865516388079705,6.651733273788421
J0237+2848,1998-12-21,0.4608399783564313,3.897245224192834
J0237+2848,1999-03-08,0.4774103176425986,4.037377761904922
J0237+2848,1999-04-15,1.1393637223618025,9.63540498684501
J0237+2848,1999-05-10,0.39002154897489005,3.2983458260191307
J0237+2848,1999-06-21,0.7792270355304591,6.58979035111883
J0237+2848,1999-08-02,0.7033899961576373,5.94844942282797
J0237+2848,1999-12-20,0.32347550767884153,2.735577286373519
J0237+2848,2000-01-31,-0.0897298912456772,-0.7588304108765646
J0237+2848,2000-03-13,0.2434439243866709,2.0587638144121834
J0237+2848,2000-05-22,0.20538513552085627,1.7369071177018567
J0237+2848,2000-07-06,0.16029558647061232,1.3555924793239351
J0237+2848,2000-10-23,0.0740835559333691,0.6265120174301304
J0237+2848,2000-12-04,0.07890833231380694,0.6673143297067717
J0237+2848,2001-01-29,0.16669118320423915,1.4096789518450157
J0237+2848,2001-03-12,0.1627888752771085,1.3766777981981912
J0237+2848,2001-04-09,0.2213723213688633,1.872108026087975
J0237+2848,2001-05-09,0.342862618065034,2.8995307776330157
J0237+2848,2001-07-05,0.09473339056458766,0.8011441526105638
J0237+2848,2001-10-29,0.42740744997671165,3.6145120246443807
J0237+2848,2002-01-16,0.1719035072380813,1.4537586886340956
J0237+2848,2002-01-16,0.006577809069783739,0.05562741122047279
J0237+2848,2002-03-06,-0.053218387561197886,-0.45005884146992714
J0237+2848,2002-05-08,0.18807970985164302,1.5905580796203513
J0237+2848,2002-07-24,-0.0020570029612522536,-0.01739572377266818
J0237+2848,2002-09-25,0.03664668117931251,0.3099147424621433
J0237+2848,2002-12-11,0.16177218046153108,1.3680797832677112
J0237+2848,2003-03-12,0.4564631656274769,3.8602312642366274
J0237+2848,2003-06-18,0.6506203177568353,5.502185238320403
J0237+2848,2003-07-09,0.47874962990748104,4.04870409766822
J0237+2848,2003-07-09,0.4001735206904304,3.3841993221190925
J0237+2848,2003-09-17,0.46804100707091806,3.9581430978254533
J0237+2848,2005-06-30,0.6081620485029882,5.143122885120942
J0237+2848,2007-03-27,0.8323607413210993,7.039133053274934
J0237+2848,2014-01-04,0.6175876529313111,5.2228336167602025
J0237+2848,2014-08-09,1.3687795058529084,11.575535202443724
J0237+2848,2015-01-23,1.148462303172219,9.712350135433882
J0339-0146,1995-07-24,0.7044006354735117,5.4908977833222625
J0339-0146,1996-05-15,0.28671673764447675,2.234995569126867
J0339-0146,1997-01-10,1.0353797354765972,8.070924425846892
J0339-0146,1997-01-30,0.7401294481945788,5.769408688467834
J0339-0146,1997-03-31,0.7775885696381082,6.061407583047493
J0339-0146,1997-05-07,0.865938417329302,6.750106539882375
J0339-0146,1997-05-19,0.7984089812868496,6.223705494793529
J0339-0146,1997-07-24,0.6122266421731865,4.7723890966393
J0339-0146,1997-12-17,0.9368971437082568,7.303239364811841
J0339-0146,1998-02-09,0.7417511713961975,5.78205023914864
J0339-0146,1998-04-15,0.735558639898403,5.733778622454915
J0339-0146,1998-06-24,0.6080515404472882,4.739843616613619
J0339-0146,1998-08-10,0.5797484426309938,4.519217158836257
J0339-0146,1998-10-01,0.6162898986755002,4.804062728089996
J0339-0146,1998-12-21,0.43696574526444426,3.406206810769582
J0339-0146,1999-03-08,0.586672004068565,4.5731872523253125
J0339-0146,1999-04-15,0.5344856066538759,4.166387258893639
J0339-0146,1999-05-10,0.5633628106489619,4.391488951623621
J0339-0146,1999-06-21,0.6098625372365214,4.753960580390803
J0339-0146,1999-12-20,0.4774852694425157,3.722061956671153
J0339-0146,2000-01-31,0.564495296993086,4.4003168351368345
J0339-0146,2000-03-13,0.4492930411847379,3.5022997420282214
J0339-0146,2000-05-22,0.5742945285210908,4.476703164117377
J0339-0146,2000-10-23,0.8472696323512627,6.604580847696809
J0339-0146,2000-12-04,0.6513657363554326,5.077483604883278
J0339-0146,2001-01-29,0.7588208879157259,5.915110977425816
J0339-0146,2001-03-12,0.5631664428606517,4.3899582382777655
J0339-0146,2001-04-09,0.6125409560668496,4.774839215754854
J0339-0146,2001-07-05,0.6171820879875238,4.811017463888043
J0339-0146,2001-10-29,0.5284216268288043,4.119117719795035
J0339-0146,2002-01-16,0.6526748117423795,5.087688023758563
J0339-0146,2002-01-16,0.4533254642026211,3.5337330223168295
J0339-0146,2002-03-06,0.4939579051733446,3.8504683698185254
J0339-0146,2002-05-08,0.5724654877221759,4.462445544855554
J0339-0146,2002-07-24,0.4367394336553514,3.4044426813095443
J0339-0146,2002-09-25,0.4727177301637453,3.6848983461640374
J0339-0146,2002-12-11,0.40043128007354634,3.1214157361608637
J0339-0146,2003-03-12,0.2467539902797118,1.9234805734409963
J0339-0146,2003-05-07,0.38881893255494193,3.030895923943189
J0339-0146,2003-06-18,0.6098262750374451,4.753677911667212
J0339-0146,2003-07-09,0.5254548653114408,4.095991414367462
J0339-0146,2003-07-09,0.5429969539938285,4.232734357247143
J0339-0146,2003-09-17,0.5815617493256334,4.533352128637054
J0339-0146,2005-07-08,0.7334955310793909,5.71769641146507
J0339-0146,2006-07-11,0.6282244950295715,4.897094513362825
J0339-0146,2006-09-13,0.34238558806232644,2.668941752542773
J0339-0146,2006-12-18,0.7966235456407076,6.209787783567905
J0339-0146,2007-03-27,-0.11755100398905571,-0.9163259013770216
J0339-0146,2007-06-26,0.0326556008070351,0.25455480454510243
J0339-0146,2007-08-01,1.1212407299256775,8.740222436598089
J0339-0146,2007-12-05,0.8135822883477399,6.341983466036846
J0339-0146,2008-04-02,0.3581124205649424,2.7915345291226035
J0339-0146,2008-05-14,0.35160309828757996,2.740793485654246
J0339-0146,2009-05-13,0.3794111578328342,2.9575610534644143
J0339-0146,2010-06-23,0.5378931624014713,4.192949614687713
J0339-0146,2011-06-28,0.2913055457197027,2.2707659458406977
J0339-0146,2012-06-27,1.068044923050323,8.325553960528964
J0339-0146,2013-01-09,0.3277786951987435,2.555079056220874
J0339-0146,2013-09-11,0.47851392484166144,3.7300804639900385
J0339-0146,2014-01-04,-0.13092468181964462,-1.020575520495385
J0339-0146,2016-03-28,0.7153640885199319,5.576359375771962
J0501-0159,1995-10-02,0.8288053728682084,6.95901469781848
J0501-0159,1996-05-15,0.9948642123345035,8.353317802477992
J0501-0159,1997-01-30,0.9250738261221211,7.767327002566001
J0501-0159,1997-03-31,0.9326261651107708,7.83073976477221
J0501-0159,1997-05-07,1.0349844376748356,8.690184872797476
J0501-0159,1997-05-19,0.8901584249268132,7.4741619265994705
J0501-0159,1997-12-17,0.986437330491384,8.282561993547716
J0501-0159,1998-02-09,1.3415543706614281,11.264280962667018
J0501-0159,1998-06-24,0.9872009750971943,8.288973889765707
J0501-0159,1998-10-01,0.8546418574261245,7.1759491937379325
J0501-0159,1999-03-08,0.872683340506591,7.327433426390674
J0501-0159,1999-05-10,0.8087502831505002,6.790623337578358
J0501-0159,1999-06-21,0.9367643278670661,7.865485600629145
J0501-0159,1999-12-20,0.7692755958731223,6.459176488960084
J0501-0159,2000-01-31,1.0137512124615884,8.51190136839677
J0501-0159,2000-03-13,0.5657198433510001,4.750032798536397
J0501-0159,2000-05-22,0.7987612237613545,6.706750798400815
J0501-0159,2000-12-04,0.8907537757970213,7.479160754541186
J0501-0159,2001-01-29,0.6544610216758282,5.495142789953415
J0501-0159,2001-03-12,0.8730836671667555,7.330794745227655
J0501-0159,2001-04-09,0.7229706115466032,6.070379460056483
J0501-0159,2001-10-29,0.6708883139680899,5.633073566284649
J0501-0159,2002-01-16,0.400056455082636,3.359050076187087
J0501-0159,2002-01-16,0.5346567450924206,4.489213353564473
J0501-0159,2002-03-06,0.735666236753582,6.176977517098047
J0501-0159,2002-05-08,0.31290309751287465,2.6272721266869445
J0501-0159,2002-07-24,0.32600988260281716,2.7373224630722053
J0501-0159,2003-05-07,0.2942068166985691,2.4702899240607277
J0501-0159,2003-07-09,0.2786946587172696,2.340043018188038
J0501-0159,2003-07-09,0.3847694345058349,3.2306935230536786
J0501-0159,2003-09-17,0.4312001569851563,3.6205463048301163
J0501-0159,2004-02-15,0.4299558828226707,3.610098831311831
J0501-0159,2004-07-14,0.10840307120880235,0.9101998979809649
J0501-0159,2005-05-12,0.6453947579469339,5.419018449295085
J0501-0159,2006-07-11,0.9936382555260654,8.34302412952642
J0501-0159,2006-09-13,0.5738484217316984,4.818283920302042
J0501-0159,2007-03-27,0.8442505604485006,7.088699290728218
J0501-0159,2007-08-01,0.4437259812723406,3.7257186386135603
J0501-0159,2007-12-05,0.5442194523658304,4.569506052725313
J0501-0159,2008-04-02,1.0207373409796632,8.57055997828233
J0501-0159,2008-05-14,0.7035494397316401,5.907310753538002
J0501-0159,2012-12-05,0.19678584508801758,1.65230056792586
J0501-0159,2013-01-09,0.03774470981021541,0.3169211963783323
J0530+1331,1995-07-24,0.36323798958342995,3.094243193288944
J0530+1331,1995-10-02,-0.1968322046294445,-1.6767153405214708
J0530+1331,1996-03-13,0.2684597843954829,2.286874953498625
J0530+1331,1996-06-07,0.11441356786022187,0.9746320972027093
J0530+1331,1996-08-10,0.38109115382158243,3.246325391480619
J0530+1331,1997-01-10,0.1426631806013506,1.215276452815214
J0530+1331,1997-01-30,0.25522171122865545,2.174106413413672
J0530+1331,1997-03-31,0.0656644172220613,0.5593624066239936
J0530+1331,1997-05-07,0.6314615986254271,5.379106286792462
J0530+1331,1997-05-19,0.43534318991438176,3.7084714175466886
J0530+1331,1997-07-02,0.6326067300485283,5.388861090015043
J0530+1331,1997-07-24,0.5014823694837226,4.271878087721376
J0530+1331,1997-08-27,0.8380992981294313,7.139349745634462
J0530+1331,1997-09-08,0.971062117812211,8.27199366384294
J0530+1331,1997-12-17,0.5030410063789444,4.285155337739691
J0530+1331,1998-02-09,0.6570494669325626,5.597076569666585
J0530+1331,1998-06-24,0.5045648384185882,4.298136102559447
J0530+1331,1998-08-10,0.6863559037763346,5.846723482500205
J0530+1331,1998-10-01,0.5808277412114121,4.947781719577024
J0530+1331,1998-12-21,0.6679602229759649,5.690019856407191
J0530+1331,1999-03-08,0.5597936561033037,4.768602843635481
J0530+1331,1999-04-15,0.5145794577912822,4.383445648135545
J0530+1331,1999-05-10,0.6385171745355038,5.439209217544627
J0530+1331,1999-06-21,0.9661861572800986,8.230457788962296
J0530+1331,1999-08-02,0.5749635306239167,4.897827435568404
J0530+1331,1999-12-20,0.4014167656369811,3.419469136938954
J0530+1331,2000-01-31,0.6003985884613603,5.114496002297006
J0530+1331,2000-03-13,0.5250339009256664,4.472501832884538
J0530+1331,2000-05-22,0.49823867059832905,4.244246635381497
J0530+1331,2000-07-06,0.6305121254864935,5.3710181988677235
J0530+1331,2000-10-23,0.3824617905401635,3.2580011617980498
J0530+1331,2000-12-04,0.43204552667074786,3.68038026976483
J0530+1331,2001-01-29,0.4419140509076507,3.764445303774248
J0530+1331,2001-03-12,0.6065876731088711,5.167217726324858
J0530+1331,2001-04-09,0.3901185007929519,3.3232248560758606
J0530+1331,2001-05-09,0.5776667179047739,4.9208545392410405
J0530+1331,2001-07-05,0.31896864409495157,2.717134727552271
J0530+1331,2001-10-29,0.43793682870219786,3.7305653322670453
J0530+1331,2002-01-16,0.5829160144098233,4.965570676996709
J0530+1331,2002-01-31,0.6550539740636272,5.5800779615803515
J0530+1331,2002-03-06,0.5483376093915064,4.671014497767167
J0530+1331,2002-05-08,0.2812882552886594,2.3961542961880813
J0530+1331,2002-05-14,0.47771887400352875,4.069448726677207
J0530+1331,2002-07-24,0.3880705152592688,3.3057790891702
J0530+1331,2002-09-25,0.4616024370312429,3.9321608415120126
J0530+1331,2002-12-11,0.2608110752543824,2.221719416699077
J0530+1331,2003-03-12,0.4956008782080174,4.22177659815221
J0530+1331,2003-05-07,0.36656983836818524,3.122625550638516
J0530+1331,2003-07-09,0.45747141091646676,3.8969706912427524
J0530+1331,2003-07-09,0.4651866883701105,3.9626932902821617
J0530+1331,2003-09-17,0.38828955262738696,3.30764495921907
J0530+1331,2004-02-15,0.3382623116344475,2.881487854619541
J0530+1331,2004-04-30,0.23579042944533257,2.0085810192667677
J0530+1331,2004-05-08,0.4075535082916536,3.4717449856461964
J0530+1331,2004-05-27,0.4530127292288392,3.858989406634263
J0530+1331,2004-07-14,0.14403965164879592,1.2270019228691627
J0530+1331,2006-07-11,0.19034992677572984,1.6214960498606372
J0530+1331,2007-03-27,0.7965923512116542,6.785772775004746
J0530+1331,2007-08-01,0.5216263366323721,4.4434744928964705
J0530+1331,2008-01-23,0.6113827777045439,5.208064829826572
J0530+1331,2008-04-02,0.4358665994634986,3.7129300823369946
J0530+1331,2008-07-09,0.5646669625587324,4.810116109761126
J0530+1331,2009-04-21,0.6420187753876376,5.469037608057292
J0609-1542,1997-01-10,0.4760977618530764,2.257348276348066
J0609-1542,1997-01-10,0.315969190894544,1.49812195224098
J0609-1542,1997-07-02,0.30887223176427625,1.4644727529721828
J0609-1542,1999-05-10,0.3446076586381202,1.633907080796492
J0609-1542,2002-01-16,0.35136846700859087,1.6659624701400597
J0609-1542,2004-07-14,0.3778004342989951,1.7912857977928696
J0609-1542,2005-06-30,0.6212449821654518,2.9455427058147725
J0609-1542,2005-07-20,0.6292713729252366,2.9835986699436012
J0609-1542,2007-03-27,0.7616147691210976,3.6110856300292666
J0609-1542,2007-08-01,0.46852540774787177,2.2214450609648444
J0609-1542,2007-12-05,0.7063826243499897,3.349210450627472
J0609-1542,2008-01-23,0.41644221246713037,1.974500167470547
J0609-1542,2008-04-02,0.4969967474862307,2.356437776396971
J0609-1542,2008-07-09,0.11532679795139944,0.5468052350405121
J0609-1542,2008-12-17,0.653812838936877,3.0999584608084176
J0609-1542,2009-05-13,0.3776389521600125,1.7905201537228896
J0609-1542,2010-10-13,0.6611235621724307,3.134621191484576
J0808+4052,1995-07-24,0.560422418234513,4.823719005927474
J0808+4052,1995-10-02,0.3836319830008892,3.302032230460605
J0808+4052,1996-06-07,0.4176220829363632,3.5945949219900335
J0808+4052,1997-01-10,0.5361886092510383,4.615131552649175
J0808+4052,2001-03-12,0.39216159551197344,3.375449090036869
J0808+4052,2003-07-09,0.5167279860802934,4.447628300099715
J0808+4052,2003-07-09,0.48679501760963084,4.189986520938514
J0808+4052,2004-02-15,0.42416096970989914,3.650877025240789
J0808+4052,2006-07-11,0.3887863465105984,3.346397338665179
J0808+4052,2006-09-13,0.8345649063816286,7.183343259670525
J0808+4052,2007-01-24,0.5580193836989018,4.8030353876706515
J0808+4052,2007-03-27,0.5519350728699293,4.7506659519936445
J0808+4052,2007-12-05,0.5433931777227528,4.677143372190577
J0808+4052,2008-03-07,0.3853270669299988,3.3166223116198252
J0808+4052,2008-05-14,0.6224927626276202,5.357976541335711
J0808+4052,2009-05-13,0.31273824907960596,2.6918292111121556
J0808+4052,2010-03-23,0.36030574016455874,3.101256463386629
J0808+4052,2011-08-02,0.4100365106592054,3.529303691708001
J0808+4052,2012-12-05,0.14140491407571323,1.2171132869869072
J0808+4052,2013-01-09,0.1905630769888524,1.6402319150524989
J0808+4052,2014-05-31,0.22661984378005617,1.9505830102334254
J0808+4052,2014-05-31,0.4233998272994567,3.6443256507917883
J0808+4950,1995-07-24,0.5325425993134132,4.587372274719034
J0808+4950,1996-01-02,-0.09412995419464491,-0.8108443205291028
J0808+4950,1996-03-13,0.4759251262294755,4.099664011333606
J0808+4950,1996-06-07,0.31627984924520525,2.7244645092248994
J0808+4950,1996-08-10,0.0653782587306699,0.5631744988234761
J0808+4950,1997-01-11,0.0012605504316570149,0.01085850053784205
J0808+4950,1997-01-11,0.42775898600981926,3.6847563278755113
J0808+4950,1997-01-30,-0.04012222617295895,-0.34561664772571077
J0808+4950,1997-03-31,0.7314913044403857,6.301135220946009
J0808+4950,1997-05-07,0.31394847110259566,2.704381797593789
J0808+4950,1997-05-19,0.6645610521677427,5.724591703091625
J0808+4950,1997-07-24,0.499616460311529,4.303743401901115
J0808+4950,1997-08-27,0.47774222502131847,4.11531667203882
J0808+4950,1997-09-08,0.5574822879778119,4.8022051096259295
J0808+4950,1997-12-17,0.29015335229925077,2.499408395629623
J0808+4950,1998-02-09,0.29606652293796165,2.5503450062945303
J0808+4950,1998-04-15,0.26857242446321605,2.3135082438945798
J0808+4950,1998-06-24,0.43156348620492635,3.7175286520739856
J0808+4950,1998-08-10,0.4591114163811707,3.954829125837637
J0808+4950,1998-10-01,0.7579035827306116,6.528653082046618
J0808+4950,1998-12-21,0.585019822881943,5.039416037533264
J0808+4950,1999-03-08,0.641722729860557,5.5278602365607705
J0808+4950,1999-04-15,0.6196820291155882,5.337999557540529
J0808+4950,1999-05-10,0.4977972655798738,4.288072686572296
J0808+4950,1999-06-21,0.5193013787949677,4.473311149903723
J0808+4950,1999-08-02,0.6095132449967612,5.2504046902107575
J0808+4950,1999-12-20,0.5737520606734361,4.942354469087712
J0808+4950,2000-01-31,0.46081574432590566,3.9695103678092387
J0808+4950,2000-03-13,0.5112434778656112,4.40389962984238
J0808+4950,2000-05-22,0.47733735108668973,4.1118290497061345
J0808+4950,2000-07-06,0.47337882072235393,4.077729895074374
J0808+4950,2000-10-23,0.4423696675734916,3.8106141195457957
J0808+4950,2000-12-04,0.4761876646555452,4.101925542145137
J0808+4950,2001-01-29,0.5017619276843307,4.322224660592896
J0808+4950,2001-03-12,0.4714345534932308,4.06098179343326
J0808+4950,2001-04-09,0.4647897618017922,4.003742929883399
J0808+4950,2001-05-09,0.4709402503713196,4.056723819630439
J0808+4950,2001-07-05,0.4857863313914502,4.184609364463443
J0808+4950,2001-10-29,0.46525308151526085,4.007734009678024
J0808+4950,2002-01-16,0.45102264836022093,3.8851517137324296
J0808+4950,2002-01-16,0.5131093131883833,4.419972111630525
J0808+4950,2002-03-06,0.4438975437823762,3.823775389590439
J0808+4950,2002-05-08,0.5277549827479404,4.546131293203658
J0808+4950,2002-07-24,0.4610803583275422,3.971789777824841
J0808+4950,2002-09-25,0.5265035360867827,4.5353512134051845
J0808+4950,2003-03-12,0.44352489753667246,3.820565379615606
J0808+4950,2003-07-09,0.5339950816658577,4.599884094959731
J0808+4950,2003-09-17,0.41041179834071284,3.5353260140185476
J0808+4950,2004-02-15,0.5722571648836869,4.929477295490086
J0808+4950,2006-12-18,0.02870922577740244,0.2473039838121882
J0808+4950,2007-01-11,0.05756844756105124,0.4959000473965116
J0808+4950,2007-01-24,-0.13002887017805326,-1.120080975187478
J0808+4950,2010-10-13,0.6102794417400712,5.257004781361722
J0808+4950,2011-06-28,0.38006319735923855,3.2739002972807363
J0808+4950,2014-01-04,0.09992756762951525,0.8607855105201979
J0808+4950,2014-01-04,0.8128321388403154,7.001812855016646
J0808+4950,2015-01-23,0.404509350775474,3.4844817729218382
J0808+4950,2015-01-23,0.398549523731868,3.4331432595762257
J0808+4950,2015-03-17,0.9208818513616636,7.932563289161888
J0825+0309,1995-04-12,1.1543995866574064,7.18727914250507
J0825+0309,1995-07-24,1.065340594748746,6.632798837421936
J0825+0309,1997-01-30,0.9371568756628258,5.834728410818104
J0825+0309,1997-05-19,0.9665620653622284,6.017804798795574
J0825+0309,1997-07-24,0.7234402985113736,4.504131349694882
J0825+0309,1997-08-27,0.7278717728400159,4.53172166017396
J0825+0309,1997-09-08,1.1412739447838547,7.105559040418992
J0825+0309,1997-12-17,0.7404043131331999,4.609749118337402
J0825+0309,1998-02-09,0.91677462147483,5.707828720194693
J0825+0309,1998-04-15,0.9695249252522125,6.036251531916041
J0825+0309,1998-06-24,1.03646248509325,6.453004044006511
J0825+0309,1998-08-10,1.0234495728270643,6.371985795217271
J0825+0309,1998-10-01,1.4067910695874983,8.758665742063618
J0825+0309,1998-12-21,0.8678247498814027,5.403067357493208
J0825+0309,1999-03-08,0.5605431709615399,3.4899356234100587
J0825+0309,1999-04-15,0.6179183346213939,3.847152761943792
J0825+0309,1999-05-10,0.5640807137294634,3.5119603258142202
J0825+0309,1999-06-21,1.0149578079280537,6.319116160259728
J0825+0309,1999-08-02,0.8743619527874718,5.443767910958546
J0825+0309,1999-12-20,1.029470384442575,6.409471302181468
J0825+0309,2000-03-13,0.7392575131812824,4.602609154437286
J0825+0309,2000-05-22,1.0226799436497913,6.367194092415909
J0825+0309,2001-01-29,0.8707284037252998,5.421145474421269
J0825+0309,2001-03-12,1.0829534232872482,6.742456114380805
J0825+0309,2001-04-09,0.8875824015351154,5.526078279601025
J0825+0309,2001-05-09,0.8099632943817345,5.042822571307949
J0825+0309,2001-07-05,0.7107941629322838,4.425396648529524
J0825+0309,2001-10-29,0.5911882964528967,3.680731838004377
J0825+0309,2002-01-16,0.5405732308264242,3.365602995549557
J0825+0309,2002-01-16,0.6919642469444038,4.308161798483639
J0825+0309,2002-03-06,0.75020715626502,4.6707815119668785
J0825+0309,2002-05-08,0.9092397876887377,5.660916927831851
J0825+0309,2002-07-24,0.566232093743537,3.5253547941434453
J0825+0309,2002-09-25,0.4312068665396197,2.684689213168381
J0825+0309,2002-12-11,0.29437881551788303,1.8327992709121905
J0825+0309,2003-03-12,0.7387391295447816,4.599381703612199
J0825+0309,2003-05-07,0.7863180487250488,4.895607531652757
J0825+0309,2003-06-18,0.9499625509040075,5.914456404166696
J0825+0309,2003-07-09,1.3133901871084,8.177152873995679
J0825+0309,2003-07-09,0.7803359319369834,4.858362938259074
J0825+0309,2004-02-15,0.6923994920876142,4.310871629962989
J0825+0309,2007-01-11,0.3999828642196761,2.490288917799719
J0825+0309,2007-03-27,0.6522864756036251,4.061128430077473
J0825+0309,2007-06-26,0.7435222974113767,4.629161654194321
J0825+0309,2007-12-05,0.7605517468412102,4.735186819232526
J0825+0309,2008-01-23,1.0835271635979264,6.746028215251087
J0825+0309,2008-04-02,0.6877680164543504,4.282036113558862
J0825+0309,2013-07-24,0.5739447180988868,3.5733735086370024
J0825+0309,2014-05-31,0.11857172207416562,0.7382262388209518
J0825+0309,2014-05-31,0.3751658214320168,2.3357782820822672
J0825+0309,2014-08-09,0.5530642265608059,3.4433717977463694
J0825+0309,2014-08-09,0.43303441667423065,2.6960675202261686
J0854+2006,1995-04-12,0.8166363860851575,3.734837649732457
J0854+2006,1995-07-15,0.5021010785949273,2.2963292406028795
J0854+2006,1995-10-12,0.6177040153303053,2.8250323548600322
J0854+2006,1996-04-23,0.3358172627434026,1.5358401581109178
J0854+2006,1996-08-10,1.0718119196708429,4.901867684599169
J0854+2006,1997-01-10,0.4108397786176945,1.8789511456193015
J0854+2006,1997-01-11,0.8212971834921279,3.7561535278024714
J0854+2006,1997-01-11,0.6383211213210099,2.919323455519584
J0854+2006,1997-01-30,0.7157563998446649,3.2734690686413432
J0854+2006,1997-03-31,0.6190257713316265,2.831077326847087
J0854+2006,1997-05-07,0.6518131649810647,2.98102850992571
J0854+2006,1997-05-19,0.5988224885470239,2.738678821860246
J0854+2006,1997-07-02,0.6973244257137671,3.189171537799026
J0854+2006,1997-07-24,0.5144403209704399,2.352762027310026
J0854+2006,1997-08-27,0.6067274156741425,2.7748315330984576
J0854+2006,1997-12-17,0.4611518705008023,2.1090504875095553
J0854+2006,1998-02-09,0.5219001084677102,2.386878919085288
J0854+2006,1998-04-15,0.3562517794126856,1.6292961974338644
J0854+2006,1998-06-24,0.4440083663301896,2.030645696937227
J0854+2006,1998-08-10,0.44560677942499377,2.0379559435880266
J0854+2006,1998-10-01,0.5516209221104722,2.5228052819868974
J0854+2006,1998-12-21,0.48722615870540886,2.228299684503313
J0854+2006,1999-03-08,0.4557633182895407,2.084406266386067
J0854+2006,1999-04-15,0.384616482875086,1.7590204715661004
J0854+2006,1999-05-10,0.4523291801370435,2.068700441021347
J0854+2006,1999-06-21,0.5221150161069268,2.387861786314618
J0854+2006,1999-08-02,0.13967875396791118,0.6388124238351924
J0854+2006,1999-12-20,0.4459846889483217,2.039684290181403
J0854+2006,2000-01-31,0.4242277471348774,1.9401802185866592
J0854+2006,2000-03-13,0.5497359130357025,2.514184305769701
J0854+2006,2000-05-22,0.5961536780583427,2.726473176773929
J0854+2006,2000-07-06,0.5230962336398444,2.39234932599196
J0854+2006,2000-10-23,0.3342693031905477,1.5287606577154227
J0854+2006,2000-12-04,0.32313226077144197,1.4778260605773446
J0854+2006,2001-01-29,0.35460930667560137,1.6217844466453297
J0854+2006,2001-03-12,0.24229327021130126,1.10811377411195
J0854+2006,2001-04-09,0.29824058810169796,1.3639854849725221
J0854+2006,2001-05-09,0.24645226945600407,1.1271347083110603
J0854+2006,2001-07-05,0.24973207222242652,1.1421346900219582
J0854+2006,2001-10-29,0.4244147837282098,1.9410356192552536
J0854+2006,2002-01-16,0.5354653330879635,2.448918662234226
J0854+2006,2002-01-16,0.6080061774330584,2.780679873490358
J0854+2006,2002-03-06,0.5914058103164601,2.704759087736897
J0854+2006,2002-05-08,0.6739243650590363,3.0821527604968373
J0854+2006,2002-09-25,0.5312789236273622,2.429772369052747
J0854+2006,2002-12-11,0.5143838876175191,2.352503932747035
J0854+2006,2003-03-12,0.6719794247889939,3.0732576925439408
J0854+2006,2003-05-07,0.43462678006585037,1.9877395734882857
J0854+2006,2003-06-18,0.550680740261053,2.518505416552736
J0854+2006,2003-07-09,0.4032287362364925,1.8441424986824526
J0854+2006,2003-07-09,0.4557661232841895,2.084419094861261
J0854+2006,2003-09-17,0.5826251526981288,2.664601275494945
J0854+2006,2004-02-15,0.27092750394123466,1.2390707287958702
J0854+2006,2004-07-14,0.3271988589607936,1.4964244040784636
J0854+2006,2006-09-13,0.4052765335443611,1.8535079771435738
J0854+2006,2007-01-24,0.3692293491169664,1.688648335985919
J0854+2006,2007-03-27,0.6484950330513163,2.9658532320797
J0854+2006,2007-06-26,0.774027409026882,3.539968042591
J0854+2006,2007-12-05,0.4066266911676012,1.8596828422491123
J0854+2006,2008-01-23,0.4880151750548227,2.2319082035679267
J0854+2006,2008-04-02,0.30459542096070225,1.3930489328227273
J0854+2006,2008-05-14,0.36694617854350675,1.6782063919777699
J0854+2006,2008-07-09,0.2341715531730195,1.070969587186283
J0854+2006,2008-12-17,0.2870124765324756,1.3126343885253509
J0854+2006,2009-01-21,0.3843187175739579,1.7576586597776638
J0854+2006,2009-05-13,0.22833080799383332,1.044257288580177
J0854+2006,2010-06-23,0.2949447345959793,1.3489120961658212
J0854+2006,2010-10-13,0.35403475983322774,1.619156791038752
J0854+2006,2011-06-28,0.3453519462900201,1.579446462820047
J0854+2006,2012-10-03,0.4722874915156844,2.1599785839404637
J0854+2006,2012-12-05,0.5958662720892972,2.7251587427709394
J0854+2006,2013-01-09,0.6066660926023227,2.7745510756986502
J0854+2006,2013-09-11,0.411786989650074,1.8832831586011527
J0854+2006,2015-03-17,0.3368211484565017,1.5404313693540082
J0927+3902,1995-07-24,-0.062482506602322255,-0.4523456991686762
J0927+3902,1995-10-02,-0.008819685771548083,-0.0638506222576971
J0927+3902,1996-01-02,-0.0772192624897558,-0.559033290750213
J0927+3902,1996-03-13,0.011425251927615808,0.08271376825947561
J0927+3902,1996-05-15,-0.13170675859252245,-0.9534986517099868
J0927+3902,1996-06-07,-0.013203084436829809,-0.09558448893180088
J0927+3902,1996-08-10,0.014908101322211195,0.10792805670863487
J0927+3902,1997-01-11,-0.004551053972883037,-0.03294761691333373
J0927+3902,1997-01-30,0.010857705609881328,0.07860498405944051
J0927+3902,1997-03-31,0.06285785160330522,0.45506303088489125
J0927+3902,1997-05-07,-0.04135516816535603,-0.29939311777387767
J0927+3902,1997-05-19,-0.03100810576141457,-0.2244849645648182
J0927+3902,1997-07-02,-0.07664253213226585,-0.554858018166304
J0927+3902,1997-07-24,-0.0004320037200713639,-0.003127515770820361
J0927+3902,1997-08-27,-0.07448895728630184,-0.539267089242632
J0927+3902,1997-12-17,0.018465116592646914,0.1336792732803321
J0927+3902,1998-02-09,-0.0010395828312251554,-0.007526119680621412
J0927+3902,1998-04-15,-0.031799858769344616,-0.23021690598996755
J0927+3902,1998-06-24,0.0484609228686753,0.3508356375154688
J0927+3902,1998-08-10,0.05526640916593346,0.4001043468665382
J0927+3902,1998-10-01,0.03633780291301579,0.2630696135409326
J0927+3902,1998-12-21,0.012723429536678425,0.09211199970294215
J0927+3902,1999-03-08,0.04377905191257725,0.31694096353043094
J0927+3902,1999-04-15,0.02712330419068285,0.19636072022506085
J0927+3902,1999-05-10,0.050815096020793774,0.36787880941055373
J0927+3902,1999-06-21,-0.02062707486949806,-0.14933089453394216
J0927+3902,1999-12-20,-0.0027801876158385364,-0.020127328100179594
J0927+3902,2000-01-31,0.0023682698051822534,0.017145225425469972
J0927+3902,2000-03-13,0.0439186783027204,0.31795179681011493
J0927+3902,2000-05-22,0.02384059836779448,0.17259538267113606
J0927+3902,2000-07-06,0.04104718902246966,0.2971634850607572
J0927+3902,2000-10-23,0.01231477858770028,0.08915354766118952
J0927+3902,2000-12-04,0.05189623920879943,0.37570580768372636
J0927+3902,2001-01-29,0.006793965571593452,0.049185304395200656
J0927+3902,2001-03-12,0.040594017255643655,0.29388272199833554
J0927+3902,2001-04-09,0.07849238563109551,0.5682501389340169
J0927+3902,2001-05-09,-0.030283884198603846,-0.21924192091953537
J0927+3902,2001-07-05,0.026163538848771865,0.18941244384767794
J0927+3902,2001-10-29,0.016680602119691565,0.12076017814730158
J0927+3902,2002-01-16,0.022591416883816266,0.16355186149239884
J0927+3902,2002-01-16,0.003943568581672892,0.028549691494453414
J0927+3902,2002-03-06,0.04668746511821115,0.3379965881606531
J0927+3902,2002-05-08,-0.008692039556552844,-0.06292652014483291
J0927+3902,2002-07-24,0.005198819731203189,0.03763715436594876
J0927+3902,2002-09-25,0.019040873302488548,0.13784749708610836
J0927+3902,2002-12-11,-0.03499238050143203,-0.2533293506331311
J0927+3902,2003-03-12,0.009692274426565915,0.0701677779978291
J0927+3902,2003-05-07,-0.01749054240712497,-0.12662378742814828
J0927+3902,2003-06-18,0.054504876733913174,0.3945911890383112
J0927+3902,2003-07-09,0.005086692530670178,0.03682540305059667
J0927+3902,2003-07-09,0.04407904701269119,0.3191127953068337
J0927+3902,2003-09-17,0.10049559223672426,0.7275436182965438
J0927+3902,2004-02-15,-0.01569231042113317,-0.11360538357076039
J0927+3902,2004-07-14,0.04041514237197569,0.2925877469930675
J0927+3902,2006-07-11,-0.0029561023437895337,-0.021400872887931497
J0927+3902,2007-03-27,0.07569730474511786,0.5480149901483315
J0927+3902,2007-08-01,0.11706234487701073,0.8474795765915712
J0927+3902,2008-04-02,-0.01466577639946208,-0.1061737314971865
J0927+3902,2008-07-09,0.02683028959054272,0.19423942417958354
J0927+3902,2009-01-21,0.03891481236646514,0.2817260216521512
J0927+3902,2013-07-24,0.002228536241851653,0.016133616259333194
J1007+1356,1995-04-12,0.44117120678892985,3.573075208146003
J1007+1356,1997-01-30,0.4429360427614425,3.587368733114975
J1007+1356,1997-03-31,0.3361082505008394,2.722163275021806
J1007+1356,1997-05-19,0.7068459719756932,5.724792959238944
J1007+1356,1997-07-24,0.4622663471535977,3.7439261655282157
J1007+1356,1997-09-08,0.43977454590942144,3.5617635579613016
J1007+1356,1997-12-17,0.5229733595857339,4.235596332900797
J1007+1356,1998-06-24,0.5019560880422889,4.06537604032698
J1007+1356,1998-08-10,0.7482721932481782,6.060306705190872
J1007+1356,1999-08-02,0.4982047254126698,4.034993502658174
J1007+1356,2002-01-16,0.5601094676977242,4.5363641644820305
J1007+1356,2002-01-16,0.5936889068567551,4.808326295546453
J1007+1356,2003-05-07,0.44908715872481286,3.637187034066934
J1007+1356,2007-05-03,0.6955730762410994,5.633493020227823
J1007+1356,2009-05-13,0.4409460267950872,3.571251460265388
J1058+0133,1997-01-10,0.9192292503994168,7.257335575969993
J1058+0133,1997-01-10,0.8218603571936353,6.48860597739804
J1058+0133,1998-08-10,0.9324845814247454,7.361986712103419
J1058+0133,1998-10-01,0.9518973137877107,7.515250670080513
J1058+0133,2001-01-29,0.619955790396393,4.894564888157516
J1058+0133,2003-06-18,0.903982140706967,7.136959302528245
J1058+0133,2004-02-15,0.433746400892733,3.4244375761323913
J1058+0133,2007-03-27,0.3165474203286226,2.4991489925219823
J1058+0133,2008-05-14,0.490348214162232,3.8713101630595994
J1058+0133,2012-10-03,1.5856053714819431,12.518390017403132
J1058+0133,2014-05-31,0.13341027342230183,1.0532771047993288
J1058+0133,2014-05-31,0.5481282463010411,4.32748481442047
J1058+0133,2016-03-22,0.10490891539001684,0.8282582430504413
J1104+3812,1997-01-30,0.37120264984113893,0.23100373474853192
J1104+3812,1997-03-31,0.4839925844428373,0.301194225431143
J1104+3812,1997-05-19,0.48822123681760926,0.30382576508190684
J1104+3812,1997-07-24,0.6310221824531616,0.39269245765953825
J1104+3812,1997-09-08,0.8999628736645552,0.5600573838589373
J1104+3812,1997-12-17,0.7356113919176639,0.4577795415233963
J1104+3812,1998-02-09,0.49247022447036576,0.3064699596131345
J1104+3812,1998-04-15,0.6531875416744122,0.40648621900349147
J1104+3812,1998-06-24,0.5793639448082433,0.3605449343818614
J1104+3812,1998-08-10,0.37186268665378897,0.23141448334868048
J1104+3812,1998-10-01,0.49294807749683833,0.30676733312009435
J1104+3812,1998-12-21,0.4690736574531743,0.2919100033100786
J1104+3812,1999-03-08,0.4476121432204583,0.27855425290463864
J1104+3812,1999-04-15,0.605007438131208,0.3765031791092066
J1104+3812,1999-05-10,0.43153577428337175,0.2685497411716227
J1104+3812,1999-06-21,0.6319938273913006,0.39329712362745545
J1104+3812,1999-08-02,0.18834266800477156,0.11720783712138053
J1104+3812,1999-12-20,0.4585340052606202,0.2853510549284533
J1104+3812,2000-01-31,0.5105328260489524,0.31771052706520936
J1104+3812,2000-03-13,0.6235653170099179,0.38805196339678516
J1104+3812,2000-05-22,0.42762829014266146,0.2661180682555995
J1104+3812,2000-07-06,0.5431581319099901,0.3380136350964646
J1104+3812,2000-10-23,0.40931217785056895,0.2547197381322623
J1104+3812,2000-12-04,0.519753729959049,0.32344880302283313
J1104+3812,2001-01-29,0.5967918413580161,0.371390517498069
J1104+3812,2001-03-12,0.7071124449027786,0.44004431468798316
J1104+3812,2001-04-09,0.5300383546768392,0.32984904483498984
J1104+3812,2001-07-05,0.5149483979409819,0.3204583889098001
J1104+3812,2001-10-29,0.5879830476000183,0.3659087024905579
J1104+3812,2002-01-16,0.7240116440633009,0.4505608832577673
J1104+3812,2002-01-16,0.6957277458996645,0.4329594838285247
J1104+3812,2002-03-06,0.5254471278333526,0.32699187086713954
J1104+3812,2002-05-08,0.6095286184496633,0.3793167623082535
J1104+3812,2002-07-24,0.8277293954941727,0.5151056486318963
J1104+3812,2002-09-25,0.6957576977037658,0.4329781231852557
J1104+3812,2002-12-11,0.45831520819761923,0.2852148949664302
J1104+3812,2003-03-12,0.775620452174048,0.48267764596031
J1104+3812,2003-06-18,0.6282640751503983,0.3909760553438538
J1104+3812,2003-07-09,0.5362243360233365,0.3336986531142873
J1104+3812,2003-07-09,0.6580142516034588,0.40948993683965124
J1104+3812,2003-09-17,0.594588848586058,0.37001956942384556
J1104+3812,2004-07-14,0.2947876080351406,0.18344976374184516
J1104+3812,2008-01-23,0.6901017121357476,0.42945833745512907
J1104+3812,2008-05-14,0.6175157336809469,0.38428723719328733
J1104+3812,2008-07-09,0.6163993689355107,0.38359251040281933
J1104+3812,2009-04-21,0.5551327904690797,0.3454656046626086
J1104+3812,2010-10-13,0.46236338564576784,0.2877341229672199
J1104+3812,2012-08-22,0.3386924181697911,0.21077223872651984
J1147-0724,1995-10-12,1.0045855468412817,8.607655954946363
J1147-0724,1997-01-30,0.4571566664995796,3.9170853245017354
J1147-0724,1997-03-31,0.5352980823666883,4.586629521838995
J1147-0724,1997-05-07,0.5170575054659933,4.430337595407636
J1147-0724,1997-05-19,0.13852764068450296,1.1869554315328246
J1147-0724,1997-07-24,0.7238934710514517,6.202583708709564
J1147-0724,1997-12-17,0.10200920947707943,0.874052172237236
J1147-0724,1998-02-09,0.3638775204700642,3.117835525101501
J1147-0724,1998-04-15,0.6779723014237294,5.809114351672699
J1147-0724,1998-06-24,0.6904995758483368,5.916452615337023
J1147-0724,1998-08-10,0.4039700717896677,3.461363151195948
J1147-0724,1998-10-01,0.316598932327547,2.7127353103452836
J1147-0724,1998-12-21,0.40523608738575473,3.472210835317005
J1147-0724,1999-03-08,0.41606836228111,3.5650257238068868
J1147-0724,1999-04-15,0.5992149537967156,5.134292626007804
J1147-0724,1999-05-10,0.603443222034941,5.170521972920379
J1147-0724,1999-06-21,0.6871813915740208,5.888021200294041
J1147-0724,1999-08-02,0.8276896936702769,7.091947662366989
J1147-0724,2000-01-31,0.1536813590662264,1.3167980264996326
J1147-0724,2000-03-13,0.20742815087385144,1.7773201731867176
J1147-0724,2000-05-22,0.6137933072535231,5.259205284108814
J1147-0724,2000-07-06,0.4151450385579699,3.5571143488435304
J1147-0724,2000-12-04,0.2960335569429534,2.536523661221416
J1147-0724,2001-01-29,0.29824954496342726,2.5555110561132675
J1147-0724,2001-03-12,0.31827720942869164,2.7271154016467567
J1147-0724,2001-07-05,0.5132310542518888,4.397551163547292
J1147-0724,2001-10-29,0.32737821811994494,2.8050961688433427
J1147-0724,2002-01-16,0.30123240608326945,2.581069299870326
J1147-0724,2002-01-16,0.415261282411902,3.5581103686495794
J1147-0724,2002-03-06,0.40298397936391184,3.4529139510582656
J1147-0724,2002-05-08,0.28637125916649303,2.4537335640957663
J1147-0724,2002-07-24,0.24613474842618446,2.108972441094262
J1147-0724,2002-12-11,0.4149391356023411,3.5553500971003786
J1147-0724,2003-03-12,0.2412023567982824,2.066709907752493
J1147-0724,2003-05-07,0.45787158013970586,3.9232109657386163
J1147-0724,2003-06-18,0.8187839451722143,7.015639955837029
J1147-0724,2003-07-09,0.6130566050994919,5.252892950925137
J1147-0724,2003-07-09,0.4555129926086772,3.903001726146671
J1147-0724,2009-05-13,0.41630713854504403,3.567071646064692
J1147-0724,2010-06-23,0.4972352242852205,4.260493048885151
J1159+2914,1994-07-08,0.8293193712358993,6.10588929754706
J1159+2914,1995-07-15,0.9081066428637021,6.6859630005141355
J1159+2914,1997-01-30,0.725949161626172,5.344822959978424
J1159+2914,1997-03-31,0.9677539875531715,7.12511840457009
J1159+2914,1997-05-19,0.3272823637765998,2.4096264377394063
J1159+2914,1997-07-24,1.095573875042662,8.066196245152389
J1159+2914,1997-08-27,0.04894569419550384,0.3603641741829379
J1159+2914,1997-12-17,1.3186678391674849,9.708732396052968
J1159+2914,1998-02-09,0.9553149417524134,7.033535548482501
J1159+2914,1998-04-15,0.7344506904285231,5.407415726441488
J1159+2914,1998-06-24,0.37713123112477887,2.7766402519500857
J1159+2914,1998-08-10,-0.00016944173004033308,-0.0012475199324830902
J1159+2914,1998-10-01,-0.019532784544642683,-0.14381072508253462
J1159+2914,1998-12-21,0.04905200461038901,0.36114688787199334
J1159+2914,1999-03-08,0.22705234198109392,1.6716798292307202
J1159+2914,1999-04-15,0.12637263435799012,0.9304223950290361
J1159+2914,1999-05-10,0.2271373002010364,1.6723053367298546
J1159+2914,1999-06-21,0.12312420349979308,0.906505723239098
J1159+2914,1999-12-20,0.3162134511382046,2.328131229067817
J1159+2914,2000-01-31,0.350270494840117,2.5788772575076244
J1159+2914,2000-03-13,0.4131584724618599,3.0418919208848214
J1159+2914,2000-05-22,0.5999164646839656,4.416903364595532
J1159+2914,2000-07-06,0.587553530850685,4.325880885202079
J1159+2914,2000-10-23,0.7086031285612113,5.217112259710561
J1159+2914,2001-01-29,0.5448428463181274,4.011422160827158
J1159+2914,2001-03-12,0.7635968482039055,5.622005206680101
J1159+2914,2001-04-09,0.7212393696530808,5.3101469721749375
J1159+2914,2001-05-09,0.30734678197258286,2.262850105485018
J1159+2914,2001-07-05,0.3251963352446509,2.3942679887155727
J1159+2914,2001-10-29,0.05770878338265499,0.4248826869984992
J1159+2914,2002-01-16,0.16274262520748684,1.1981975677575876
J1159+2914,2002-01-16,0.21754181092879432,1.6016582527665344
J1159+2914,2002-03-06,0.41595517938257637,3.0624827613352625
J1159+2914,2002-05-08,0.41956720181341345,3.0890763872264326
J1159+2914,2002-07-24,0.5278527830894686,3.886332299393056
J1159+2914,2002-09-25,0.7522765311384997,5.53865902520662
J1159+2914,2002-12-11,0.6151099784614114,4.528766075613109
J1159+2914,2003-03-12,0.8974125620189539,6.607227502415565
J1159+2914,2003-05-07,0.9072809420227226,6.6798837527565444
J1159+2914,2003-06-18,0.7483324560799839,5.509620651663475
J1159+2914,2003-07-09,0.6421475943537873,4.727831351590471
J1159+2914,2003-07-09,0.7274060030108418,5.355548999339621
J1159+2914,2003-09-17,0.6519620497874856,4.800090580630986
J1159+2914,2004-07-14,0.9312715866914856,6.8565156096803195
J1159+2914,2005-06-30,0.1930637875843641,1.4214380554001933
J1159+2914,2005-07-09,0.2067912483188198,1.5225069059397625
J1159+2914,2006-02-16,0.05055320084584499,0.3721994911820169
J1159+2914,2006-02-23,0.4781959254281456,3.5207321623888466
J1159+2914,2006-07-11,0.319128979015765,2.3495968924560566
J1159+2914,2006-09-13,0.1970843413842709,1.4510395060216574
J1159+2914,2007-03-27,0.521908077174318,3.842564219828859
J1159+2914,2007-12-05,1.1204897047176776,8.249639805050748
J1159+2914,2008-04-02,0.4230499043109421,3.1147178911436875
J1159+2914,2009-05-13,0.4909462023863107,3.6146064674151503
J1159+2914,2011-08-02,0.5945608025385418,4.3774721378459525
J1159+2914,2012-12-05,1.0228555625234095,7.530805439695502
J1230+1223,1997-01-10,0.9440476529818513,0.0866294414465674
J1230+1223,1997-01-10,0.7427059336626489,0.06815355134777662
J1230+1223,1997-01-30,0.08557088163945961,0.00785231302371473
J1230+1223,1997-03-31,0.10884711242746155,0.009988229431935246
J1230+1223,1997-05-19,0.7469423962574975,0.06854230543994749
J1230+1223,1997-07-24,0.8266160514718344,0.07585346629864315
J1230+1223,1997-12-17,0.9184879576533824,0.08428398555474255
J1230+1223,1998-02-09,0.7995234147238591,0.07336734180971656
J1230+1223,1998-04-15,0.6300438907439341,0.05781524922981659
J1230+1223,1998-06-24,0.6816538052908276,0.06255117337112517
J1230+1223,1998-08-10,0.7533347179706502,0.0691288894516847
J1230+1223,1998-10-01,0.06326800070296067,0.005805714939311312
J1230+1223,1998-12-21,0.7310566668239924,0.06708456984423992
J1230+1223,1999-03-08,0.3065595006313613,0.02813107815686079
J1230+1223,1999-04-15,0.8340107853412704,0.07653203550299618
J1230+1223,1999-05-10,0.2704630184720437,0.024818726203258947
J1230+1223,1999-06-21,0.911583479516079,0.08365040410085578
J1230+1223,1999-12-20,0.38405058821861304,0.03524195822055997
J1230+1223,2000-01-31,0.9109637199255478,0.08359353257854514
J1230+1223,2000-03-13,0.4696016821643652,0.04309245544943852
J1230+1223,2000-05-22,0.23307302574413244,0.021387676747779357
J1230+1223,2000-07-06,0.3866932384258048,0.03548445796161073
J1230+1223,2000-10-23,0.8144539433587721,0.07473742450846499
J1230+1223,2000-12-04,0.23733069477437962,0.02177837682397747
J1230+1223,2001-03-12,0.509280576580558,0.04673354332210567
J1230+1223,2001-04-09,0.31565765397110696,0.028965959679555005
J1230+1223,2001-05-09,0.8068846866693089,0.0740428404193009
J1230+1223,2001-07-05,0.5449303764547542,0.050004905992230224
J1230+1223,2001-10-29,0.8260491350452417,0.07580144386817844
J1230+1223,2002-01-16,0.39418008312198993,0.03617147960948954
J1230+1223,2002-03-06,0.20174527553487642,0.01851292196836399
J1230+1223,2002-05-08,0.2850481037044205,0.02615710968754655
J1230+1223,2002-07-24,0.8555341487409143,0.07850710206184339
J1230+1223,2002-09-25,0.3234533659044454,0.0296813241723646
J1230+1223,2002-12-11,0.1356952252514759,0.01245191546567776
J1230+1223,2003-03-12,0.7094059604728578,0.0650978178066725
J1230+1223,2003-05-07,0.9429771693066458,0.08653120974971627
J1230+1223,2003-06-18,0.2768352495471475,0.025403466620822716
J1230+1223,2003-07-09,0.9347679345160265,0.08577789880998901
J1230+1223,2003-09-17,0.4030293609426354,0.03698352335790269
J1230+1223,2004-07-14,0.5695609561936794,0.052265102666146694
J1230+1223,2006-07-11,0.913231417850405,0.08380162525689608
J1230+1223,2006-09-13,0.5854410722678167,0.05372232315842159
J1230+1223,2008-04-02,1.040968979807864,0.09552331495038628
J1230+1223,2009-01-21,0.21344474756556736,0.01958651049330467
J1230+1223,2009-05-13,0.8002990248433345,0.07343851477563436
J1230+1223,2010-06-23,0.869123563433863,0.07975411899019176
J1230+1223,2010-10-13,0.28347017226123006,0.026012312632935162
J1230+1223,2011-06-28,0.08040877021860876,0.007378617837183873
J1230+1223,2011-08-02,0.8619521612211334,0.07909604355711891
J1230+1223,2012-08-22,0.705270812415295,0.06471836072588422
J1230+1223,2012-10-03,1.091092079339981,0.10012280323079564
J1230+1223,2013-09-11,0.8083185967191058,0.07417442151725308
J1310+3220,1994-07-08,0.4986009003731876,4.061792317148484
J1310+3220,1995-07-24,0.3454731086794931,2.814355163750178
J1310+3220,1996-01-02,0.5335090327708432,4.3461672227547
J1310+3220,1996-04-23,0.2979762668550531,2.4274278496058774
J1310+3220,1996-05-15,0.4249008897327919,3.4614040371255976
J1310+3220,1997-01-30,0.7928806724955377,6.459107116628631
J1310+3220,1997-03-31,0.5289008307284656,4.308627058592165
J1310+3220,1997-05-07,0.8705508012981011,7.091837487163577
J1310+3220,1997-05-19,0.5873455055247343,4.784739578421244
J1310+3220,1997-07-02,0.5791386994935794,4.717883819314666
J1310+3220,1997-09-08,0.7206431755802337,5.870633028914372
J1310+3220,1997-12-17,0.535178111769451,4.359764174240718
J1310+3220,1998-02-09,0.7095746403729823,5.780464536973721
J1310+3220,1998-04-15,0.7809604886828625,6.362000771667995
J1310+3220,1998-06-24,0.6457362269160984,5.260412573320943
J1310+3220,1998-08-10,0.9737840905884876,7.932815072642898
J1310+3220,1998-10-01,0.7798008266622306,6.35255372437553
J1310+3220,1998-12-21,0.9397830919613993,7.655830023286757
J1310+3220,1999-03-08,1.029060845605028,8.383120514680877
J1310+3220,1999-04-15,0.9806204898675086,7.9885069778273925
J1310+3220,1999-05-10,0.9703503832747005,7.904842788645741
J1310+3220,1999-06-21,0.9423707075009562,7.676909722321476
J1310+3220,1999-08-02,0.9539420359245532,7.771174158777547
J1310+3220,1999-12-20,0.9017226614680511,7.345775300061154
J1310+3220,2000-01-31,0.7859286955598793,6.4024736719535085
J1310+3220,2000-03-13,0.8384494503660225,6.830327689470849
J1310+3220,2000-05-22,0.8496107658534982,6.921252004814779
J1310+3220,2000-07-06,0.755851450987348,6.157453013478433
J1310+3220,2000-10-23,0.8713768740715445,7.098566989741824
J1310+3220,2000-12-04,0.8226637670194612,6.701731517081247
J1310+3220,2001-01-29,0.6412740097093059,5.2240616570782485
J1310+3220,2001-03-12,0.7798785347960158,6.353186764349088
J1310+3220,2001-04-09,0.924129859083263,7.528312842721375
J1310+3220,2001-05-09,0.7737243957638917,6.303052810277534
J1310+3220,2001-07-05,0.7132673717595361,5.810546929452297
J1310+3220,2001-10-29,0.7933788435171922,6.4631654069904565
J1310+3220,2002-01-16,0.8056522860881062,6.5631495319733615
J1310+3220,2002-01-16,0.9457633879598565,7.704547785975566
J1310+3220,2002-03-06,0.9294251845786137,7.571450575520729
J1310+3220,2002-05-08,0.8952429398114994,7.292989026265532
J1310+3220,2002-07-24,0.9171522825236278,7.471470853785878
J1310+3220,2002-09-25,0.824588383205917,6.717410171559718
J1310+3220,2002-12-11,0.7517054594343782,6.123678191523217
J1310+3220,2003-03-12,0.8795951660086729,7.165516317401135
J1310+3220,2003-05-07,0.4900766524801786,3.9923505560618553
J1310+3220,2003-06-18,0.8506159966029303,6.929440996314692
J1310+3220,2003-07-09,0.4332828086091782,3.5296863319822367
J1310+3220,2003-07-09,0.5779461038948717,4.708168482586091
J1310+3220,2003-09-17,0.7168221065017071,5.839505148850705
J1310+3220,2004-02-15,0.22965418697730694,1.8708502362655757
J1310+3220,2004-04-30,0.3056327550542556,2.489800510627111
J1310+3220,2004-05-08,0.23030475959179264,1.8761500478890354
J1310+3220,2004-05-27,0.2583393079343028,2.1045301270006194
J1310+3220,2006-02-14,0.6765640084922759,5.511547391302878
J1310+3220,2006-02-23,0.6495290574268946,5.291310411286072
J1310+3220,2007-01-24,0.2581516302916381,2.1030012336382016
J1310+3220,2008-01-23,0.8976769591723524,7.31281747248836
J1310+3220,2008-05-14,1.798477507918622,14.651080892073418
J1310+3220,2008-07-09,0.5842039875698049,4.759147579923115
J1316-3338,1994-07-08,0.2744455421626553,2.322081554773421
J1316-3338,1997-09-08,0.5263347645882456,4.453314267214515
J1316-3338,1997-12-17,0.4388962023751536,3.713497286071517
J1316-3338,1998-04-15,0.7223996479421384,6.112217689683106
J1316-3338,1998-06-24,0.6621861703493972,5.602751933507698
J1316-3338,1998-08-10,0.7264831130689742,6.146767855722845
J1316-3338,1999-03-08,0.5856332228142526,4.955038051787795
J1316-3338,1999-08-02,0.4512562168801314,3.8180752707331544
J1316-3338,1999-12-20,0.385383127378906,3.2607235831037085
J1316-3338,2000-03-13,0.1529482762162242,1.2940941515661173
J1316-3338,2000-12-04,0.3512946819988765,2.9723015172027276
J1316-3338,2001-01-29,0.429790888065967,3.636457293943513
J1316-3338,2001-05-09,0.011022858979030601,0.09326432236565753
J1316-3338,2001-10-29,0.3465363989073571,2.9320417217178405
J1316-3338,2002-01-16,0.5819428255386274,4.923813629718529
J1316-3338,2002-01-16,0.47440274083816864,4.013917826296416
J1316-3338,2002-05-08,0.534882372112774,4.5256355066624
J1316-3338,2002-09-25,0.5702564601212387,4.824935384642217
J1316-3338,2002-12-11,0.31968761127908196,2.704874342614643
J1316-3338,2003-05-07,0.5505131522824676,4.6578874136627775
J1316-3338,2003-07-09,0.5601179052889798,4.739153152646281
J1316-3338,2003-07-09,0.6293547468790074,5.324965520010903
J1316-3338,2004-04-30,0.5444937025469299,4.606956897209011
J1316-3338,2004-05-08,0.5524880012964057,4.674596595501156
J1316-3338,2004-05-27,0.46715638697438444,3.952606483747876
J1419+5423,1997-01-10,0.7688183497039677,2.0665650661745194
J1419+5423,1997-01-30,0.5299121632323864,1.4243910347596218
J1419+5423,1997-03-31,0.5396301890068289,1.4505128522024278
J1419+5423,1997-05-19,0.634718105847005,1.7061068650571938
J1419+5423,1997-07-24,0.7854136571957496,2.1111728499743547
J1419+5423,1997-09-08,0.7181042982316144,1.9302469265550677
J1419+5423,1997-12-17,0.7412422112862997,1.992441075330793
J1419+5423,1998-06-24,0.6062521143869211,1.6295909708305758
J1419+5423,1999-06-21,0.8032740506817463,2.159181154225292
J1419+5423,2000-10-23,0.45677579616106123,1.2278022549591479
J1419+5423,2001-10-29,0.5829649051027648,1.5669955174131818
J1419+5423,2003-03-12,0.44821247452389307,1.204784254214756
J1419+5423,2003-05-07,0.9025912845722777,2.4261434686735432
J1419+5423,2004-07-14,0.5624148441456829,1.5117574522733284
J1419+5423,2005-06-01,0.48514857698355324,1.304067601253972
J1419+5423,2005-07-09,0.4810028759079203,1.2929240573713319
J1419+5423,2006-09-13,0.6191520988173018,1.6642658159201666
J1419+5423,2007-03-27,0.6334231544003794,1.7026260669947917
J1419+5423,2007-06-26,0.6238422680368182,1.6768728769603092
J1419+5423,2007-08-01,0.544785632410091,1.4643705589571165
J1419+5423,2007-12-05,0.5725029895629661,1.5388741423339565
J1419+5423,2008-01-23,0.4978689395629413,1.3382596271671918
J1419+5423,2008-04-02,0.6490827756843334,1.7447187489753961
J1419+5423,2008-05-14,0.5870225818703094,1.5779024540918714
J1419+5423,2008-07-09,0.4679112041617899,1.25773396142891
J1419+5423,2011-08-02,1.3944228862033263,3.7481748779950714
J1419+5423,2013-07-24,0.2550924391009042,0.6856822856714642
J1419+5423,2014-06-09,0.34418076137157266,0.9251495339226941
J1419+5423,2014-08-05,0.4893063061687045,1.3152434764030971
J1419+5423,2014-08-09,0.40007757728502125,1.0753988185834977
J1419+5423,2014-12-20,0.4039227475301491,1.0857345428870795
J1517-2422,1997-01-30,1.455153088068548,1.4099919496948363
J1517-2422,1997-03-31,1.6331392042010457,1.5824542101690073
J1517-2422,1997-05-19,1.0512454555141142,1.0186197188335677
J1517-2422,1997-07-02,1.6109633335846292,1.560966574742192
J1517-2422,1997-08-27,1.3212402602588242,1.2802351490387622
J1517-2422,1997-09-08,1.4893347846818097,1.443112806494571
J1517-2422,1997-12-17,1.43630893394893,1.391732629884893
J1517-2422,1998-02-09,1.0354210150258898,1.0032863948831392
J1517-2422,1998-04-15,1.6098298568391511,1.5598682758076023
J1517-2422,1998-06-24,1.5464927585651835,1.4984968645000396
J1517-2422,1998-10-01,1.4264127542301965,1.3821435812476337
J1517-2422,1999-03-08,1.6128652264610301,1.562809441768964
J1517-2422,1999-08-02,1.5462341545006417,1.4982462862947963
J1517-2422,1999-12-20,1.8342238930755637,1.7772981718419971
J1517-2422,2000-03-13,1.2501228343488657,1.2113248750351127
J1517-2422,2000-07-06,1.5483805711330692,1.5003260882051443
J1517-2422,2000-10-23,1.127975677768873,1.0929685942643355
J1517-2422,2001-01-29,1.1410705529589589,1.1056570658428049
J1517-2422,2001-04-09,1.241540131080776,1.2030085386895748
J1517-2422,2001-07-05,1.3412924500384764,1.2996650127382514
J1517-2422,2001-10-29,1.6425281766310194,1.5915517928568474
J1517-2422,2002-01-16,1.4802194822507049,1.4342804003702432
J1517-2422,2002-03-06,1.5677334321707534,1.5190783270523414
J1517-2422,2002-09-25,1.3331859833665192,1.2918101328347902
J1517-2422,2003-03-12,1.4830231019453528,1.4369970088369897
J1517-2422,2003-05-07,1.5354031978508047,1.487751471825458
J1517-2422,2003-06-18,1.7647398722522225,1.7099706096791878
J1517-2422,2003-07-09,1.5490697782418583,1.500993905552359
J1517-2422,2003-07-09,1.5314797220419465,1.4839497623347713
J1517-2422,2005-06-01,1.2870458898419272,1.2471020117709142
J1517-2422,2009-01-21,1.526274486767961,1.4789060731911576
J1608+1029,1994-08-12,0.7136999495930976,6.0542182862306175
J1608+1029,1996-04-23,0.20149000497939135,1.7092119361006146
J1608+1029,1996-06-07,0.5059932857361709,4.292271289861202
J1608+1029,1997-03-31,0.5633261246344811,4.778617858692487
J1608+1029,1997-05-19,0.638158437590844,5.4134100535912575
J1608+1029,1997-07-24,0.7692652080899975,6.5255707141842105
J1608+1029,1997-08-27,0.9141645499307132,7.7547318561108565
J1608+1029,1997-12-17,0.9995739556685531,8.479248070983687
J1608+1029,1998-02-09,0.9609226925916279,8.151374734521154
J1608+1029,1998-04-15,0.7782757824600129,6.602006174424175
J1608+1029,1998-06-24,0.7523861226947612,6.382387759620532
J1608+1029,1998-08-10,0.8060628837320525,6.837720323960597
J1608+1029,1998-10-01,0.9465421558930103,8.029386624116748
J1608+1029,1999-03-08,1.0031895200587568,8.509918405286912
J1608+1029,1999-04-15,0.8775917654705753,7.444489967228595
J1608+1029,1999-05-10,0.7613507138242828,6.458433150370347
J1608+1029,1999-12-20,0.6246662753234116,5.298957901020908
J1608+1029,2000-01-31,0.6949713957950849,5.895346546162222
J1608+1029,2000-03-13,0.585545029340282,4.967097764353918
J1608+1029,2000-05-22,0.5245233459341843,4.449459236083879
J1608+1029,2000-07-06,0.7863569480742653,6.670557588311423
J1608+1029,2000-10-23,0.453755813619139,3.8491480150204174
J1608+1029,2000-12-04,0.541949946553782,4.5972866868188245
J1608+1029,2001-01-29,0.5567556905821549,4.722881772385146
J1608+1029,2001-03-12,0.5777183386083904,4.900705025813436
J1608+1029,2001-04-09,0.5483662294531384,4.651715130145826
J1608+1029,2001-07-05,0.3706348431086276,3.144044280711787
J1608+1029,2001-10-29,0.5861000058557592,4.971805553629154
J1608+1029,2002-01-16,0.6584228552672178,5.585310315215297
J1608+1029,2002-01-16,0.569563977209181,4.831532702172705
J1608+1029,2002-03-06,0.46356942785798433,3.9323955517656617
J1608+1029,2002-05-08,0.3490293114429909,2.960767533994335
J1608+1029,2002-07-24,0.7972140718595967,6.762657072687873
J1608+1029,2002-09-25,0.5281021015843168,4.479817326919301
J1608+1029,2002-12-11,0.7110077683789402,6.03138088411802
J1608+1029,2003-03-12,0.7351776001639178,6.236410235249622
J1608+1029,2003-05-07,0.5658487535024774,4.8000169716260155
J1608+1029,2003-06-18,0.4918689615809825,4.172456595142863
J1608+1029,2003-07-09,0.7246660434842732,6.147242148993014
J1608+1029,2003-07-09,0.6054603151683313,5.1360363886377325
J1608+1029,2003-09-17,0.6611648316739805,5.608570123082315
J1608+1029,2004-02-15,0.8069616989533452,6.845344849577833
J1608+1029,2006-12-18,0.9223802183112334,7.824424238422654
J1608+1029,2007-01-11,0.7661833783814413,6.499427977608108
J1608+1029,2007-01-24,0.6674149868038654,5.661589327442215
J1608+1029,2007-03-27,0.8954480530507454,7.595962393216144
J1608+1029,2007-06-26,0.39473298215369473,3.3484654722138365
J1608+1029,2007-08-01,0.6022703736168049,5.10897655420133
J1608+1029,2008-01-23,0.02175413759109246,0.18453735029721882
J1608+1029,2008-04-02,0.8619933082843455,7.312170405222602
J1608+1029,2008-12-17,0.4920516795041081,4.174006566096399
J1608+1029,2012-05-27,0.8409218983371888,7.133424539412369
J1608+1029,2015-01-23,-0.02576539917583006,-0.2185643293533592
J1632+8232,1997-08-27,0.8550985925382915,0.4180282645579383
J1632+8232,1998-02-09,0.7346975053305613,0.35916831790905807
J1632+8232,2001-04-09,0.3721984112464376,0.1819549900821557
J1632+8232,2003-09-17,0.27753723241945516,0.13567839852727004
J1632+8232,2004-05-27,0.6292862834777287,0.30763640039616824
J1632+8232,2004-07-14,0.7382109555339267,0.3608859227606387
J1632+8232,2006-02-23,0.888563624770272,0.4343881667603078
J1632+8232,2006-09-13,0.6651681206721831,0.3251777953445835
J1632+8232,2007-01-24,0.6578457124918871,0.3215981220639765
J1632+8232,2007-03-27,0.840672805526274,0.41097599390501227
J1632+8232,2008-01-23,0.5665603856784089,0.27697186834255705
J1632+8232,2008-07-09,0.7819681414213058,0.3822773045709427
J1632+8232,2008-12-17,0.6614504204802001,0.32336033970500855
J1638+5720,1994-08-12,0.4339886831552154,3.238528506871198
J1638+5720,1995-04-19,0.27786010587490206,2.0734593060259288
J1638+5720,1995-07-15,0.19832579911970427,1.4799550749286732
J1638+5720,1996-08-10,0.14576752562610007,1.087752527748211
J1638+5720,1997-01-11,-0.014072842771131364,-0.10501495604834758
J1638+5720,1997-08-27,0.011663832050383023,0.08703833546971469
J1638+5720,2001-01-29,0.31772797332094144,2.3709629743093332
J1638+5720,2003-06-18,0.3386443604358672,2.527046113251954
J1638+5720,2004-02-15,0.5718756282053289,4.267474236570022
J1638+5720,2008-04-02,0.42189584461228313,3.1482888212057762
J1638+5720,2008-12-17,0.3377442323888878,2.520329140083936
J1642+6856,1995-04-19,0.9122548148890446,6.807466042823184
J1642+6856,1995-10-12,1.0948095858641793,8.169733891768157
J1642+6856,1999-12-20,0.4624744350418926,3.4510960762694776
J1642+6856,2000-01-31,0.415152917890539,3.097971471339992
J1642+6856,2000-03-13,0.38990268558804064,2.9095481315371092
J1642+6856,2000-05-22,0.4959295574202437,3.7007462900387726
J1642+6856,2000-07-06,0.49161130581290724,3.6685224522452886
J1642+6856,2000-10-23,0.4705557053433418,3.5114004695838408
J1642+6856,2000-12-04,0.5367131984504843,4.0050836822725655
J1642+6856,2001-01-29,0.5050060876376514,3.7684775535335855
J1642+6856,2001-03-12,0.49668169232617065,3.706358902598502
J1642+6856,2001-04-09,0.376452566243516,2.809180088293723
J1642+6856,2001-05-09,0.41285941872635107,3.0808568259310207
J1642+6856,2001-07-05,0.3644659292730391,2.719732904445102
J1642+6856,2001-10-29,0.3153229690610868,2.353016250910787
J1642+6856,2002-01-16,0.3120133420894937,2.328319014068829
J1642+6856,2002-01-16,0.21845397121277946,1.6301563627611482
J1642+6856,2002-03-06,0.32351857641693177,2.4141738549756253
J1642+6856,2002-05-08,0.3229439618505269,2.409885942119842
J1642+6856,2002-07-24,0.38371397219369374,2.863366455547922
J1642+6856,2002-09-25,0.2738741338527429,2.0437150188534985
J1642+6856,2002-12-11,0.3032633351829625,2.2630243464841753
J1642+6856,2003-02-17,0.46447533396171037,3.4660272678943063
J1642+6856,2003-03-12,0.2705006258670823,2.0185410864359747
J1642+6856,2003-05-07,0.4662762634215291,3.479466239049232
J1642+6856,2003-06-18,0.374861116062799,2.7973043021786412
J1642+6856,2003-07-09,0.3989555763688064,2.977102991838883
J1642+6856,2003-07-09,0.22632557196034667,1.6888961511592426
J1642+6856,2003-09-17,0.366120197616652,2.7320774548832727
J1642+6856,2005-07-09,0.8633980380858695,6.442884959094008
J1642+6856,2007-04-30,0.48140592498333,3.592367432488144
J1642+6856,2010-06-23,0.1436860000102267,1.0722196802191484
J1642+6856,2013-01-09,0.22266077690716793,1.661548564200817
J1642+6856,2014-01-04,0.3159517591263685,2.3577084344406605
J1642+6856,2014-01-04,0.3748823479407945,2.7974627395868312
J1727+4530,1994-08-12,0.07692632759858734,0.5639151395105235
J1727+4530,1995-04-19,0.2518428346512235,1.8461558177863466
J1727+4530,1995-07-24,0.008119125674608013,0.05951795738113632
J1727+4530,1996-08-10,0.2389402264089839,1.7515721251273229
J1727+4530,1997-01-10,0.052673913385908974,0.3861307063893372
J1727+4530,1997-01-10,0.15717847389060083,1.1522104824057275
J1727+4530,1997-03-31,0.5085058292264042,3.727646237403228
J1727+4530,1997-05-19,0.6157240852756034,4.513618994786873
J1727+4530,1997-07-02,0.4785245692064466,3.507866001499101
J1727+4530,1997-07-24,0.532461359913561,3.9032543400022237
J1727+4530,1997-08-27,0.37184164016339194,2.7258175053245584
J1727+4530,1997-09-08,0.37004266713548706,2.712629976975353
J1727+4530,1997-12-17,0.49803983104194777,3.6509243268357334
J1727+4530,1998-04-15,0.5080342219776384,3.724189079421247
J1727+4530,1999-05-10,0.4861499301473151,3.5637643735262476
J1727+4530,1999-06-21,0.46346566300002345,3.3974753789467913
J1727+4530,2000-01-31,0.16219891346210125,1.1890132516233083
J1727+4530,2000-03-13,0.11283832119928222,0.8271711340916139
J1727+4530,2000-05-22,0.6458590926355806,4.734526288947945
J1727+4530,2000-07-06,0.4986691388415596,3.6555375224306794
J1727+4530,2001-07-05,0.10306316673671523,0.7555135135529127
J1727+4530,2002-12-11,0.405361343579668,2.971536608503063
J1727+4530,2004-02-15,0.38058113025335194,2.7898830980439637
J1727+4530,2006-09-13,0.2652404228228322,1.9443680038966846
J1727+4530,2008-04-02,0.28055929509708893,2.056664330334605
J1727+4530,2014-05-31,-0.0890784993774748,-0.6529976923629883
J1727+4530,2014-05-31,0.5453689898686769,3.9978748447645365
J1727+4530,2015-01-23,0.3853996424043896,2.825205620731703
J1727+4530,2015-03-17,0.5455930096024404,3.9995170409197667
J1800+7828,1994-07-08,0.5037048442489886,3.613281426737325
J1800+7828,1995-04-19,0.46743972925271216,3.3531368838554507
J1800+7828,1995-07-15,0.4933124683303804,3.538732652162075
J1800+7828,1996-01-02,0.8247094811138475,5.91597933707747
J1800+7828,1996-03-13,1.1154079857545374,8.00127893185227
J1800+7828,1996-06-07,0.952872024138393,6.83534182008965
J1800+7828,1996-08-10,1.0833696528662278,7.771454830514595
J1800+7828,1997-01-30,0.5620016669052934,4.031468444287035
J1800+7828,1997-03-31,0.49417537976055537,3.544922669747114
J1800+7828,1997-05-07,0.7249114793011529,5.200087341015867
J1800+7828,1997-05-19,0.6134203957664895,4.400316074207314
J1800+7828,1997-07-02,0.9901769640002567,7.102945453184342
J1800+7828,1997-07-24,0.58200854000244,4.174985950212144
J1800+7828,1997-08-27,1.2136156977012746,8.705763126497231
J1800+7828,1997-09-08,0.6488213397891899,4.65426156428277
J1800+7828,1997-12-17,0.5230393296645262,3.7519756200632726
J1800+7828,1998-02-09,0.49159625133560836,3.5264215238053356
J1800+7828,1998-04-15,0.5885838628534744,4.2221534376876075
J1800+7828,1998-06-24,0.5041895756480654,3.6167586038604718
J1800+7828,1998-08-10,0.6162802398597107,4.420830908764459
J1800+7828,1998-10-01,0.541207982336603,3.8823068169901895
J1800+7828,1998-12-21,0.6138298412389,4.403253194502292
J1800+7828,1999-03-08,0.4975365645970448,3.569033827065099
J1800+7828,1999-04-15,0.5176287120152256,3.713163040667608
J1800+7828,1999-05-10,0.45920987440708727,3.2941007598277428
J1800+7828,1999-06-21,0.5532498878199688,3.968688343636901
J1800+7828,1999-08-02,0.513028703834497,3.6801652954363737
J1800+7828,1999-12-20,0.5067265740416556,3.6349575338089997
J1800+7828,2000-01-31,0.4602161853268571,3.301319440762504
J1800+7828,2000-03-13,0.5098075033789803,3.6570583034933644
J1800+7828,2000-05-22,0.6020854286855613,4.319005706650174
J1800+7828,2000-07-06,0.5037451880138348,3.6135708291083124
J1800+7828,2000-10-23,0.5085373578214647,3.647947028498448
J1800+7828,2000-12-04,0.5619483190509486,4.0310857582488495
J1800+7828,2001-01-29,0.5388122272131369,3.865121082944813
J1800+7828,2001-03-12,0.5596692636951281,4.0147371594975905
J1800+7828,2001-04-09,0.5785462484159294,4.150149512710456
J1800+7828,2001-05-09,0.5258025792083988,3.771797542302678
J1800+7828,2001-07-05,0.5689560557192077,4.081355127376399
J1800+7828,2001-10-29,0.5727505338263685,4.108574475026723
J1800+7828,2002-01-16,0.5343465987896363,3.8330872988238704
J1800+7828,2002-01-16,0.5822337435615683,4.176601427702036
J1800+7828,2002-03-06,0.5808740999752868,4.166848146641938
J1800+7828,2002-05-08,0.5843435637205986,4.191736032980145
J1800+7828,2002-07-24,0.4187378896355528,3.0037786147306145
J1800+7828,2002-09-25,0.4814969971941303,3.4539754319522573
J1800+7828,2002-12-11,0.5069111080299172,3.6362812717877
J1800+7828,2003-03-12,0.5179346943338301,3.715357977328128
J1800+7828,2003-05-07,0.6522252710980361,4.678679359578112
J1800+7828,2003-06-18,0.697662327809292,5.004618001969322
J1800+7828,2003-07-09,0.6410054541993433,4.598195011503427
J1800+7828,2003-07-09,0.6046928281760703,4.33770965253973
J1800+7828,2003-09-17,0.703146824507214,5.043960546079952
J1800+7828,2004-02-15,0.7624240416375434,5.469180335270266
J1800+7828,2005-06-01,0.9357864755787176,6.712780173162591
J1800+7828,2005-06-30,1.5033443579819417,10.784105629925962
J1800+7828,2006-07-11,0.47310501485293033,3.393776300907219
J1800+7828,2007-05-03,0.5994063274183499,4.299787414510068
J1800+7828,2007-06-26,0.46454872908602574,3.332398554005641
J1800+7828,2007-08-01,0.3799382274472942,2.7254527253746303
J1800+7828,2008-04-02,0.5146696985296406,3.6919368233877825
J1800+7828,2011-08-02,0.2898337602583162,2.0790964286719094
J1800+7828,2012-08-22,0.4000833319298169,2.8699618217183627
J1800+7828,2012-12-05,0.5414737899837849,3.884213564256198
J1800+7828,2013-07-24,0.4956187513332282,3.5552765659920373
J1800+7828,2013-09-11,0.3323207838558581,2.3838732736737467
J1800+7828,2014-06-09,0.4492888574698631,3.222933236539246
J1800+7828,2014-08-05,1.2271576643021598,8.802905206743512
J1800+7828,2014-08-09,1.0832275746939046,7.770435645515559
J1800+7828,2014-08-09,0.9825296382238531,7.048088049076411
J1911-2006,1997-01-30,0.7362402109340102,6.148393873009873
J1911-2006,1997-03-31,0.5246067854554747,4.381028226293047
J1911-2006,1997-07-24,0.7002377071093236,5.84773442702838
J1911-2006,1997-08-27,0.5061639187910423,4.227010547393819
J1911-2006,1997-12-17,0.8164319645496789,6.818080857331201
J1911-2006,1998-02-09,0.9136993327112566,7.630367501780783
J1911-2006,1998-04-15,0.4662811541244377,3.8939467697392938
J1911-2006,1998-06-24,0.980181561790703,8.18556528080123
J1911-2006,1998-08-10,0.5731467157051919,4.786388603669172
J1911-2006,1998-10-01,0.8451458808102678,7.057872795050487
J1911-2006,1998-12-21,0.47410539308865274,3.9592875405829777
J1911-2006,1999-05-10,0.6845918532451668,5.717074799086635
J1911-2006,1999-06-21,0.7209821711357588,6.020972907655785
J1911-2006,2000-01-31,0.951388303853236,7.945110755148347
J1911-2006,2000-03-13,0.5207028586589102,4.348426258565388
J1911-2006,2000-05-22,0.7936541457754175,6.62786168794553
J1911-2006,2000-10-23,0.5675991845532118,4.74006078016997
J1911-2006,2000-12-04,0.5158693610669853,4.308061379633147
J1911-2006,2001-01-29,0.7860096684055371,6.564022118841163
J1911-2006,2001-03-12,0.8975193164680932,7.495247046177765
J1911-2006,2001-05-09,0.4813086752722851,4.019442657602763
J1911-2006,2001-07-05,0.7800813201437187,6.51451406482739
J1911-2006,2001-10-29,0.7526631874773875,6.285543307197646
J1911-2006,2002-07-24,0.7258047434668344,6.061246548964939
J1911-2006,2002-09-25,0.6184617421543392,5.164817582197473
J1911-2006,2002-12-11,0.8145860547044007,6.802665534160466
J1911-2006,2003-05-07,0.5657808601951873,4.724875825346816
J1911-2006,2003-06-18,0.7365731070610289,6.151173912020665
J1911-2006,2003-07-09,1.0905195778026573,9.107005826336401
J1911-2006,2003-09-17,1.1431666739201327,9.546665435242849
J1911-2006,2004-05-27,1.0982419287166305,9.171495722894036
J1911-2006,2004-07-14,1.1211304479880781,9.362639359931066
J1911-2006,2006-07-11,0.7747710742811154,6.47016782749761
J1911-2006,2006-09-13,0.5826526440266688,4.865773280818079
J1911-2006,2007-01-24,1.1213086477181726,9.364127518432074
J1911-2006,2007-03-27,0.6467348686008929,5.400928453124087
J1911-2006,2007-06-26,1.0345321503729796,8.63945087530009
J1911-2006,2007-08-01,0.8726820203656755,7.287829036525037
J1911-2006,2007-12-05,0.319735611792605,2.6701346209205052
J1911-2006,2014-05-31,1.3704675877152361,11.444871380737752
J2038+5119,1994-08-12,0.6087194545201773,5.261204932515157
J2038+5119,1996-08-10,0.8835840394739541,7.6368788154411495
J2038+5119,1997-01-10,0.6455601752871747,5.579621865598926
J2038+5119,1997-01-10,0.6356475781318671,5.493946593254216
J2038+5119,1998-04-15,0.569324706506521,4.920713362834644
J2038+5119,2005-07-08,0.19149832375078657,1.6551334412010756
J2038+5119,2005-07-09,0.4295786774415975,3.712878633788029
J2038+5119,2007-12-05,0.3786369417941021,3.272585640243493
J2038+5119,2008-01-23,0.5348200794488929,4.622487451502002
J2038+5119,2008-05-14,0.3384217461920548,2.9250028845217604
J2038+5119,2008-07-09,0.3013706335336848,2.6047675195669027
J2038+5119,2009-01-21,0.515029890355273,4.451439459357849
J2038+5119,2009-04-21,0.4085554528517366,3.531173429381943
J2038+5119,2010-06-23,0.39660687848130144,3.427901063191823
J2038+5119,2011-08-02,0.2790200498691376,2.41158985759584
J2038+5119,2012-06-27,0.41478192471943615,3.5849892623724124
J2038+5119,2012-08-22,0.32722221936840795,2.8282045888062854
J2038+5119,2012-12-05,0.22886305704336768,1.9780794512903996
J2038+5119,2013-07-24,0.3030846134621684,2.6195815682834462
J2038+5119,2013-09-11,0.41570755832050066,3.592989578497451
J2115+2933,1995-04-12,0.5189548475139791,4.481718676935409
J2115+2933,1999-03-08,0.619287927693729,5.348199916122466
J2115+2933,2004-05-08,0.4463816910131617,3.8549734552808252
J2115+2933,2004-05-27,0.7626773986357394,6.586518188078457
J2115+2933,2004-07-14,0.6522944664927226,5.63324595067648
J2115+2933,2006-07-11,0.7580726934673684,6.546751735845224
J2115+2933,2007-06-26,0.7332478109262257,6.332362872786439
J2115+2933,2007-12-05,0.6744603893489076,5.8246719117826595
J2115+2933,2008-04-02,0.6347032137047228,5.481327057253779
J2115+2933,2008-12-17,1.0704183842373876,9.244183935756563
J2115+2933,2010-06-23,0.7623984507247679,6.584109180688928
J2115+2933,2011-08-02,0.733239426709118,6.332290466289837
J2115+2933,2013-01-09,0.5190715895952804,4.482726867086554
J2115+2933,2014-08-09,0.49954675483071687,4.314109468005288
J2115+2933,2014-12-20,1.4221419060122205,12.281684951899024
J2148+0657,1995-04-12,0.15873108360483767,1.293712442127383
J2148+0657,1995-04-19,0.029808920705840958,0.24295286548626374
J2148+0657,1995-07-24,0.09765493719983402,0.795921028329344
J2148+0657,1995-10-12,0.19456289801028318,1.5857539444441429
J2148+0657,1996-03-13,0.1376775147455688,1.122118678852704
J2148+0657,1996-06-07,0.17242454562710907,1.4053188256515698
J2148+0657,1997-01-10,0.35262473992328053,2.874011838641395
J2148+0657,1997-01-30,0.17749653808523935,1.4466572932058819
J2148+0657,1997-03-31,0.12308359061049609,1.003173222145501
J2148+0657,1997-05-19,0.1617706368069747,1.3184858368954946
J2148+0657,1997-07-02,0.24800372472146381,2.021314899889675
J2148+0657,1997-07-24,0.14671255158344904,1.1957573090868687
J2148+0657,1997-08-27,0.018875803226449286,0.153844230976203
J2148+0657,1997-09-08,0.451962867970209,3.683651446167124
J2148+0657,1998-04-15,0.24466743802126323,1.9941230259571643
J2148+0657,1998-08-10,0.1817111080434528,1.4810074750942066
J2148+0657,1998-10-01,0.2034557642908072,1.658233836170519
J2148+0657,1998-12-21,0.08429625594545814,0.6870432221888384
J2148+0657,1999-03-08,0.29350214170320776,2.392142508506769
J2148+0657,1999-05-10,0.1572748295134033,1.2818434748513972
J2148+0657,1999-06-21,0.13997667629034755,1.1408576292169945
J2148+0657,1999-12-20,0.24030268207559285,1.9585487770733045
J2148+0657,2000-03-13,0.20692776678107186,1.6865318400569849
J2148+0657,2000-05-22,0.1398434780397134,1.1397720180676119
J2148+0657,2000-07-06,0.08611966308050177,0.7019046119311427
J2148+0657,2000-10-23,0.17862376083013717,1.4558445428422149
J2148+0657,2000-12-04,0.1013700924881235,0.8262008104094617
J2148+0657,2001-01-29,0.240650336724808,1.961382280978392
J2148+0657,2001-03-12,0.25928630719015444,2.1132717931936438
J2148+0657,2001-05-09,0.22985701154953553,1.8734130014015016
J2148+0657,2001-07-05,0.25182049602224094,2.052422887112032
J2148+0657,2001-10-29,0.4086085504527237,3.3302989790980813
J2148+0657,2002-01-16,0.1877509302993158,1.5302340854290817
J2148+0657,2002-03-06,0.17298810108521664,1.4099119947487935
J2148+0657,2002-05-08,0.06882644136425331,0.560958959758349
J2148+0657,2002-07-24,0.2065516314476065,1.6834662088663146
J2148+0657,2002-09-25,0.24736604552943822,2.016117597092556
J2148+0657,2002-12-11,0.2767904171271718,2.255936256256597
J2148+0657,2003-03-12,0.3442064414692828,2.8053998364793515
J2148+0657,2003-05-07,0.20811737880311953,1.696227583570327
J2148+0657,2003-06-18,0.3448448729302464,2.810603270524761
J2148+0657,2003-07-09,0.20929661268402827,1.7058387416955232
J2148+0657,2003-09-17,0.4181168912284606,3.407795197773067
J2148+0657,2004-02-15,0.34370588393733925,2.8013201219560884
J2148+0657,2004-04-30,0.3744821374785223,3.0521570798100197
J2148+0657,2004-05-08,0.4081195786911628,3.326313692552976
J2148+0657,2004-07-14,-0.7066675906741613,-5.7595817639556515
J2148+0657,2006-09-13,0.41420515632724775,3.375913224834474
J2148+0657,2007-12-05,0.4364780273333345,3.557444716260609
J2148+0657,2008-07-09,0.5142990957598153,4.191712952806032
J2148+0657,2010-06-23,0.38441578336252885,3.133119680102096
J2202+4216,1995-04-12,0.7720877732999327,1.0236762153920311
J2202+4216,1996-06-07,0.5365717749718937,0.7114162183164577
J2202+4216,1997-01-30,1.2173169694552521,1.6139854448133608
J2202+4216,1997-03-31,1.342005504827597,1.7793043274673317
J2202+4216,1997-05-19,1.2750283018184585,1.6905022869934905
J2202+4216,1997-07-24,1.0332941917531084,1.3699979771464175
J2202+4216,1997-09-08,1.194655353518917,1.5839394344520965
J2202+4216,1997-12-17,0.9867451628041333,1.3082807275894168
J2202+4216,1998-02-09,-0.0015105928044526666,-0.0020028265937321443
J2202+4216,1998-04-15,0.09228638332554537,0.12235833655432496
J2202+4216,1998-06-24,0.2762217277518951,0.36622988040022175
J2202+4216,1998-08-10,1.1522181447017763,1.5276738610082128
J2202+4216,1998-10-01,0.2678005109913318,0.35506457044381023
J2202+4216,1998-12-21,0.34732279722231924,0.46049956866989356
J2202+4216,1999-03-08,0.33887015541895027,0.44929259367227775
J2202+4216,1999-04-15,1.1267060944451708,1.493848588860783
J2202+4216,1999-05-10,0.4208324647819818,0.5579627080751194
J2202+4216,1999-06-21,1.4435767797268353,1.9139730813021425
J2202+4216,1999-08-02,1.053180965926955,1.3963649504707458
J2202+4216,1999-12-20,0.4255841202146394,0.5642627128392932
J2202+4216,2000-01-31,0.37095263144540425,0.49182929581275814
J2202+4216,2000-03-13,0.3212147190994181,0.42588405016507125
J2202+4216,2000-05-22,0.8363807544951463,1.1089193677151026
J2202+4216,2000-07-06,1.0023820233914946,1.3290129329425309
J2202+4216,2000-10-23,1.102538014049034,1.4618052254910114
J2202+4216,2001-01-29,0.4622995763350888,0.6129420734865098
J2202+4216,2001-03-12,0.7332411572467898,0.9721712462975126
J2202+4216,2001-04-09,0.7671440969935968,1.0171216188469212
J2202+4216,2001-05-09,1.0126462136969763,1.3426217580649271
J2202+4216,2001-07-05,0.660347449693734,0.8755247803719108
J2202+4216,2001-10-29,0.404754926564004,0.5366462282072187
J2202+4216,2002-01-16,0.7517219461442004,0.9966740874124581
J2202+4216,2002-01-16,0.8205857118756422,1.0879774359686862
J2202+4216,2002-03-06,0.8684751490251452,1.1514718720597155
J2202+4216,2002-05-08,0.7545474383616158,1.0004202795939263
J2202+4216,2002-07-24,0.48405803256968527,0.641790625297927
J2202+4216,2002-09-25,0.6845968974382532,0.9076760250242634
J2202+4216,2003-03-12,0.9626626249104864,1.2763507811499895
J2202+4216,2003-05-07,0.7542571507867284,1.000035400443767
J2202+4216,2003-06-18,0.5051521496626552,0.6697583599253983
J2202+4216,2003-07-09,0.8365824286877976,1.1091867583945239
J2202+4216,2003-07-09,0.5716481121730501,0.7579223454144526
J2202+4216,2003-09-17,0.5154141118691296,0.683364230912218
J2202+4216,2005-05-12,0.9563448620428139,1.2679743454573458
J2202+4216,2005-06-30,0.5767541204920028,0.7646921706240473
J2202+4216,2005-07-08,1.0848219630946012,1.4383163157842636
J2202+4216,2005-07-09,1.1485084700021593,1.5227553713129172
J2202+4216,2005-07-20,0.44793309088883015,0.5938942010053098
J2202+4216,2006-02-23,1.4165618354038942,1.8781551899692206
J2202+4216,2006-12-18,0.6851935951557143,0.9084671595069828
J2202+4216,2007-01-11,0.5668902241072049,0.7516140770841739
J2202+4216,2007-03-27,0.9340892618207954,1.2384666529456765
J2202+4216,2008-01-23,0.7642915090501678,1.0133395016693347
J2203+3145,1995-04-19,0.912583667432574,4.066001002059721
J2203+3145,1995-07-15,1.5311698241828848,6.822101097827509
J2203+3145,1995-10-12,1.3606751399623114,6.062464933357223
J2203+3145,1996-05-15,1.1648034121579887,5.189761783005928
J2203+3145,1996-06-07,1.2893317196620546,5.744595538162678
J2203+3145,1996-08-10,1.5198657183235111,6.7717358465175534
J2203+3145,1997-05-07,1.2165776191498336,5.420440881287339
J2203+3145,1997-07-02,0.7799390455716114,3.475005146390022
J2203+3145,1999-05-10,0.49655113226905123,2.21237512069437
J2203+3145,2001-07-05,0.6420277825727335,2.8605438607455578
J2203+3145,2004-07-14,0.7476328409117274,3.331065401238337
J2203+3145,2005-05-12,0.6120422620890107,2.7269438844528553
J2203+3145,2006-02-14,0.503115636528163,2.2416231577216665
J2203+3145,2006-02-16,0.6512534557261085,2.9016486904997785
J2203+3145,2007-04-30,0.48387561460197737,2.1558995674106423
J2203+3145,2009-04-21,0.5159398124809114,2.2987610554677023
J2225-0457,1997-01-11,0.42058581371059967,3.617482980661062
J2225-0457,1997-01-11,0.35564921446350134,3.0589595237571565
J2225-0457,1997-05-07,0.38828611856172734,3.3396714290760507
J2225-0457,1998-06-24,0.2603461958140576,2.2392527321077123
J2225-0457,2000-01-31,0.2092211479901032,1.7995232301614204
J2225-0457,2000-03-13,0.044908139484837246,0.38625751269712305
J2225-0457,2000-07-06,0.11472129684607617,0.986724528815431
J2225-0457,2000-12-04,0.19578526204394492,1.683960395762601
J2225-0457,2001-01-29,0.04913684797986413,0.42262887975769275
J2225-0457,2001-03-12,0.212895163521136,1.8311236508625823
J2225-0457,2001-04-09,0.3086042205150319,2.6543228018657405
J2225-0457,2001-07-05,0.18653778627601075,1.6044223202639447
J2225-0457,2002-05-08,0.32451913308041347,2.7912078880174844
J2225-0457,2002-07-24,0.228873140475657,1.9685511574834926
J2225-0457,2002-09-25,0.5208801014269686,4.480119967083851
J2225-0457,2003-03-12,0.5264851849828993,4.528329615882692
J2225-0457,2003-05-07,0.3815236029396114,3.2815066399367483
J2225-0457,2003-06-18,0.6819769139660897,5.8657229964813435
J2225-0457,2003-07-09,0.5923476158509813,5.0948162042634255
J2225-0457,2003-09-17,0.5126789338911206,4.409581249382607
J2225-0457,2006-07-11,0.15773570978952908,1.356693989680645
J2225-0457,2007-03-27,0.35166298486979763,3.0246737317923498
J2225-0457,2007-06-26,0.48040051561274016,4.131952701394905
J2225-0457,2008-05-14,0.41717957108800413,3.5881856902780815
J2225-0457,2008-07-09,0.22786546215910686,1.9598840578304133
J2225-0457,2010-06-23,0.36814102268776494,3.16640229090681
J2225-0457,2014-05-31,0.8017427110631608,6.895835564572087
J2225-0457,2014-05-31,0.8128397608114886,6.991281933164411
J2225-0457,2015-01-23,0.9524706887125611,8.192255643617719
J2246-1206,1997-01-10,1.2731797344570088,8.850284582337475
J2246-1206,1997-01-10,1.147633167916762,7.9775697470747
J2246-1206,1997-01-30,1.1033122989270532,7.669481035889937
J2246-1206,1997-03-31,1.0096699316876436,7.0185426203597965
J2246-1206,1997-05-07,0.8419711214317808,5.852813890380615
J2246-1206,1997-05-19,1.0157719089585147,7.060959440154054
J2246-1206,1997-07-24,1.0674137382176516,7.419938516655587
J2246-1206,1997-09-08,1.212966935553029,8.431725920604965
J2246-1206,1997-12-17,1.057578737696347,7.351572243516543
J2246-1206,1998-02-09,1.2801145828172467,8.898490958752692
J2246-1206,1998-04-15,0.88416661831713,6.146128451884959
J2246-1206,1998-06-24,1.0597965906440547,7.366989257483829
J2246-1206,1998-08-10,1.0414075177048359,7.239160857209411
J2246-1206,1998-10-01,1.2095118483829235,8.40770849094861
J2246-1206,1998-12-21,1.1519434420746213,8.007531858387459
J2246-1206,1999-03-08,1.2637446505277676,8.78469825892051
J2246-1206,1999-05-10,0.9429730173783004,6.554910772926085
J2246-1206,1999-06-21,0.8087024478620422,5.621552568196085
J2246-1206,1999-08-02,1.198789678383393,8.333175215506147
J2246-1206,1999-12-20,1.118190268526329,7.7729026199737525
J2246-1206,2000-01-31,0.968314907281288,6.731070455196993
J2246-1206,2000-03-13,0.9683694221253794,6.731449405529859
J2246-1206,2000-05-22,1.0716942610632803,7.44969381696373
J2246-1206,2000-07-06,1.3326516615133923,9.263693203967387
J2246-1206,2000-10-23,0.6258518768499939,4.350499043149439
J2246-1206,2000-12-04,0.9195266894354657,6.39192775561204
J2246-1206,2001-01-29,1.0338992185437634,7.186968238597588
J2246-1206,2001-03-12,0.8870274973319084,6.166015348252521
J2246-1206,2001-04-09,0.8980240353364568,6.242455844536613
J2246-1206,2001-07-05,1.1715407967432823,8.143759416197764
J2246-1206,2001-10-29,1.1293684625047655,7.85060586575148
J2246-1206,2002-01-16,1.4114600414989187,9.811515770937762
J2246-1206,2002-01-16,1.1432835588086765,7.947334205786492
J2246-1206,2002-05-08,1.2212307694830378,8.489170506033389
J2246-1206,2002-07-24,0.8186051516590048,5.690389468726152
J2246-1206,2002-12-11,0.94560568278466,6.573211282607301
J2246-1206,2003-05-07,1.0977245380145237,7.630638700502751
J2246-1206,2003-07-09,1.0410868610141248,7.236931868725524
J2246-1206,2006-07-11,1.5097695419204205,10.494896940406962
J2246-1206,2007-03-27,1.2948461779421792,9.000895046470152
J2246-1206,2008-07-09,1.397492241796524,9.714421072514838
J2246-1206,2008-12-17,0.6162208877113774,4.283550919189149
J2246-1206,2009-04-21,1.5440430990260234,10.733143533424677
J2258-2758,1994-07-08,0.6752221437483202,5.397285374004031
J2258-2758,1995-04-19,0.15558068648665843,1.2436105234797212
J2258-2758,1995-07-15,0.5575116916754687,4.456384801914663
J2258-2758,1995-07-24,0.2964404010114919,2.369551199493219
J2258-2758,1997-03-31,0.20225102106571896,1.6166627353416114
J2258-2758,1997-05-19,-0.28704763863411153,-2.2944715838877414
J2258-2758,1997-07-02,0.24177338583085783,1.9325787390863671
J2258-2758,1997-09-08,-0.08274447490539347,-0.6614053586977534
J2258-2758,1998-12-21,0.2364076389167274,1.8896884582974744
J2258-2758,1999-05-10,0.26429382426803927,2.1125924340140965
J2258-2758,2003-07-09,-0.1697362902099115,-1.3567611860329156
J2258-2758,2004-02-15,0.15853435397895946,1.2672202147546117
J2258-2758,2005-06-01,0.6728954287002884,5.378687131611527
J2258-2758,2005-06-30,0.09938168796834601,0.7943923875744792
J2258-2758,2005-07-08,0.3015386803742857,2.4103035191441133
J2258-2758,2005-07-20,0.726222700547472,5.804950557716851
J2258-2758,2006-09-13,0.3329299057637037,2.6612244986099785
J2258-2758,2007-03-27,0.8625908560739008,6.894988640912539
J2258-2758,2008-04-02,0.18729277852853354,1.4970963016660472
J2258-2758,2008-12-17,-0.11935665451796765,-0.9540592406282167
J2258-2758,2009-01-21,0.1561424471419408,1.2481008717251376
J2258-2758,2010-06-23,0.5066649219844848,4.049948892030181
J2258-2758,2011-06-28,0.1973307465820042,1.5773332705826217
J2258-2758,2012-12-05,-0.16531385885358493,-1.3214111544943543
J2258-2758,2013-07-24,0.17532476751234105,1.4014318282602525
J2258-2758,2014-01-04,0.7368740322451031,5.8900903555116315
J2258-2758,2014-01-04,0.7389617933284915,5.906778555778931

